Higher-order spin effects in the amplitude and phase of gravitational waveforms emitted by inspiraling compact binaries: Ready-to-use gravitational waveforms

We provide ready-to-use time-domain gravitational waveforms for spinning compact binaries with precession effects through 1.5PN order in amplitude and compute their mode decomposition using spin-weighted -2 spherical harmonics. In the presence of precession, the gravitational-wave modes (l,m) contain harmonics originating from combinations of the orbital frequency and precession frequencies. We find that the gravitational radiation from binary systems with large mass asymmetry and large inclination angle can be distributed among several modes. For example, during the last stages of inspiral, for some maximally spinning configurations, the amplitude of the (2,0) and (2,1) modes can be comparable to the amplitude of the (2,2) mode. If the mass ratio is not too extreme, the l=3 and l=4 modes are generally one or two orders of magnitude smaller than the l = 2 modes. Restricting ourselves to spinning, non-precessing compact binaries, we apply the stationary-phase approximation and derive the frequency-domain gravitational waveforms including spin-orbit and spin(1)- spin(2) effects through 1.5PN and 2PN order respectively in amplitude, and 2.5PN order in phase. Since spin effects in the amplitude through 2PN order affect only the first and second harmonics of the orbital phase, they do not extend the mass reach of gravitational-wave detectors. However, they can interfere with other harmonics and lower or raise the signal-to-noise ratio depending on the spin orientation. These ready-to-use waveforms could be employed in the data-analysis of the spinning, inspiraling binaries as well as in comparison studies at the interface between analytical and numerical relativity.

==> anc/ABFO09.m <==
(* Ready-to-use gravitational-wave forms for binaries of compact spinning 
   objects at the 1.5PN order and their modal decomposition in the basis of 
   spin-weighted -2 spherical harmonics *)

(* Optional formatting Mathematica commands *)

(* uncomment the following block in order to format the variables *)
(* Format[\[Chi]sx] := 
  "\!\(\*SubsuperscriptBox[\"\[Chi]\", \"s\", \"x\"]\)";
   Format[\[Chi]ax] := 
  "\!\(\*SubsuperscriptBox[\"\[Chi]\", \"a\", \"x\"]\)";
   Format[\[Chi]sy] := 
  "\!\(\*SubsuperscriptBox[\"\[Chi]\", \"s\", \"y\"]\)";
  Format[\[Chi]ay] := 
  "\!\(\*SubsuperscriptBox[\"\[Chi]\", \"a\", \"y\"]\)";
  Format[\[Chi]sz] := 
  "\!\(\*SubsuperscriptBox[\"\[Chi]\", \"s\", \"z\"]\)";
  Format[\[Chi]az] := 
  "\!\(\*SubsuperscriptBox[\"\[Chi]\", \"a\", \"z\"]\)"; *)


(* coefficients h hat of Eq. A1 *)

hhatplus0 = (-3/2 - Cos[2*\[Theta]]/2)*Cos[\[Iota]/2]^4*
     Cos[2*\[Alpha] + 2*\[CapitalPsi]] - 2*Cos[\[Iota]/2]^3*
     Cos[\[Alpha] + 2*\[CapitalPsi]]*Sin[2*\[Theta]]*Sin[\[Iota]/2] + 
    2*Cos[\[Iota]/2]*Cos[\[Alpha] - 2*\[CapitalPsi]]*Sin[2*\[Theta]]*
     Sin[\[Iota]/2]^3 + (-3/2 - Cos[2*\[Theta]]/2)*
     Cos[2*\[Alpha] - 2*\[CapitalPsi]]*Sin[\[Iota]/2]^4 - 
    (3*Cos[2*\[CapitalPsi]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2)/2;

hhatplus1o2 = \[Delta]*(Cos[\[Iota]/2]^6*Cos[3*\[Alpha] + 3*\[CapitalPsi]]*
      ((-45*Sin[\[Theta]])/32 - (9*Sin[3*\[Theta]])/32) + 
     Cos[\[Iota]/2]^2*Cos[\[Alpha] + \[CapitalPsi]]*
      ((-175*Sin[\[Theta]])/256 + Cos[\[Iota]]*((87*Sin[\[Theta]])/64 - 
         (5*Sin[3*\[Theta]])/64) + Cos[2*\[Iota]]*((-5*Sin[\[Theta]])/256 + 
         (15*Sin[3*\[Theta]])/256) + (13*Sin[3*\[Theta]])/256) + 
     Cos[\[Alpha] - \[CapitalPsi]]*((175*Sin[\[Theta]])/256 + 
       Cos[\[Iota]]*((87*Sin[\[Theta]])/64 - (5*Sin[3*\[Theta]])/64) + 
       Cos[2*\[Iota]]*((5*Sin[\[Theta]])/256 - (15*Sin[3*\[Theta]])/256) - 
       (13*Sin[3*\[Theta]])/256)*Sin[\[Iota]/2]^2 + 
     Cos[\[Iota]/2]^4*Cos[3*\[Alpha] + \[CapitalPsi]]*
      ((-5*Sin[\[Theta]])/32 - Sin[3*\[Theta]]/32)*Sin[\[Iota]/2]^2 + 
     Cos[\[Iota]/2]^4*Cos[\[Alpha] + 3*\[CapitalPsi]]*
      ((-45*Sin[\[Theta]])/32 + (135*Sin[3*\[Theta]])/32)*Sin[\[Iota]/2]^2 + 
     Cos[\[Iota]/2]^2*Cos[\[Alpha] - 3*\[CapitalPsi]]*
      ((45*Sin[\[Theta]])/32 - (135*Sin[3*\[Theta]])/32)*Sin[\[Iota]/2]^4 + 
     Cos[\[Iota]/2]^2*Cos[3*\[Alpha] - \[CapitalPsi]]*
      ((5*Sin[\[Theta]])/32 + Sin[3*\[Theta]]/32)*Sin[\[Iota]/2]^4 + 
     (27/16 + (9*Cos[2*\[Theta]])/16)*Cos[3*\[Alpha] - 3*\[CapitalPsi]]*
      Sin[\[Theta]]*Sin[\[Iota]/2]^6 + (45*Cos[\[Theta]]*Cos[3*\[CapitalPsi]]*
       Sin[\[Theta]]^2*Sin[\[Iota]]^3)/16 + Cos[2*\[Alpha] + \[CapitalPsi]]*
      (((-85*Cos[\[Theta]])/256 - (Cos[\[Theta]]*Cos[2*\[Theta]])/128 - 
         (Cos[\[Theta]]*Cos[2*\[Theta]]*Cos[\[Iota]])/32 - 
         (3*Cos[\[Theta]]*Cos[2*\[Theta]]*Cos[2*\[Iota]])/128)*Sin[\[Iota]] - 
       (11*Cos[\[Theta]]*Sin[2*\[Iota]])/64 - (Cos[\[Theta]]*Sin[3*\[Iota]])/
        256) + Cos[2*\[Alpha] + 3*\[CapitalPsi]]*
      (((45*Cos[\[Theta]])/256 + (81*Cos[\[Theta]]*Cos[2*\[Theta]])/128 + 
         (27*Cos[\[Theta]]*Cos[2*\[Theta]]*Cos[\[Iota]])/32 + 
         (27*Cos[\[Theta]]*Cos[2*\[Theta]]*Cos[2*\[Iota]])/128)*
        Sin[\[Iota]] + (9*Cos[\[Theta]]*Sin[2*\[Iota]])/64 + 
       (9*Cos[\[Theta]]*Sin[3*\[Iota]])/256) + 
     Cos[2*\[Alpha] - \[CapitalPsi]]*
      (((-85*Cos[\[Theta]])/256 + (Cos[\[Theta]]*Cos[2*\[Theta]])/256)*
        Sin[\[Iota]] + ((11*Cos[\[Theta]])/64 + 
         (Cos[\[Theta]]*Cos[2*\[Theta]])/64)*Sin[2*\[Iota]] + 
       (-Cos[\[Theta]]/256 - (3*Cos[\[Theta]]*Cos[2*\[Theta]])/256)*
        Sin[3*\[Iota]]) + Cos[2*\[Alpha] - 3*\[CapitalPsi]]*
      (((45*Cos[\[Theta]])/256 + (135*Cos[\[Theta]]*Cos[2*\[Theta]])/256)*
        Sin[\[Iota]] + ((-9*Cos[\[Theta]])/64 - 
         (27*Cos[\[Theta]]*Cos[2*\[Theta]])/64)*Sin[2*\[Iota]] + 
       ((9*Cos[\[Theta]])/256 + (27*Cos[\[Theta]]*Cos[2*\[Theta]])/256)*
        Sin[3*\[Iota]]) + Cos[\[CapitalPsi]]*
      ((Cos[\[Theta]]*Sin[\[Theta]]^2*Sin[\[Iota]])/64 + 
       (5*Cos[\[Theta]]*Sin[\[Theta]]^2*Sin[3*\[Iota]])/64));

hhatplus1o2SO = 0;

hhatplus1 = (Cos[\[Iota]/2]^4*(59/16 + (5*Cos[2*\[Theta]])/2 - 
        (3*Cos[4*\[Theta]])/16 + (5/24 - (11*Cos[2*\[Theta]])/6 + 
          (7*Cos[4*\[Theta]])/24)*Cos[\[Iota]] + 
        (-5/48 - Cos[2*\[Theta]]/12 - (7*Cos[4*\[Theta]])/48)*
         Cos[2*\[Iota]]) + \[Nu]*Cos[\[Iota]/2]^4*
       (-25/16 - (13*Cos[2*\[Theta]])/3 + (9*Cos[4*\[Theta]])/16 + 
        (-5/8 + (11*Cos[2*\[Theta]])/2 - (7*Cos[4*\[Theta]])/8)*
         Cos[\[Iota]] + (5/16 + Cos[2*\[Theta]]/4 + (7*Cos[4*\[Theta]])/16)*
         Cos[2*\[Iota]]))*Cos[2*\[Alpha] + 2*\[CapitalPsi]] + 
    Cos[4*\[Alpha] + 4*\[CapitalPsi]]*((-2 - (2*Cos[2*\[Theta]])/3)*
       Cos[\[Iota]/2]^8*Sin[\[Theta]]^2 + \[Nu]*(6 + 2*Cos[2*\[Theta]])*
       Cos[\[Iota]/2]^8*Sin[\[Theta]]^2) + Cos[3*\[Alpha] + 4*\[CapitalPsi]]*
     ((32*Cos[\[Theta]]^3*Cos[\[Iota]/2]^7*Sin[\[Theta]]*Sin[\[Iota]/2])/3 - 
      32*\[Nu]*Cos[\[Theta]]^3*Cos[\[Iota]/2]^7*Sin[\[Theta]]*
       Sin[\[Iota]/2]) + Cos[2*\[Alpha] + 4*\[CapitalPsi]]*
     ((-10/3 - (8*Cos[2*\[Theta]])/3 - (14*Cos[4*\[Theta]])/3)*
       Cos[\[Iota]/2]^6*Sin[\[Iota]/2]^2 + \[Nu]*(10 + 8*Cos[2*\[Theta]] + 
        14*Cos[4*\[Theta]])*Cos[\[Iota]/2]^6*Sin[\[Iota]/2]^2) + 
    Cos[4*\[Alpha] + 2*\[CapitalPsi]]*((-1/2 - Cos[2*\[Theta]]/6)*
       Cos[\[Iota]/2]^6*Sin[\[Theta]]^2*Sin[\[Iota]/2]^2 + 
      \[Nu]*(3/2 + Cos[2*\[Theta]]/2)*Cos[\[Iota]/2]^6*Sin[\[Theta]]^2*
       Sin[\[Iota]/2]^2) + Cos[\[Alpha] + 4*\[CapitalPsi]]*
     ((8/3 - (56*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]^5*Sin[2*\[Theta]]*
       Sin[\[Iota]/2]^3 + \[Nu]*(-8 + 56*Cos[2*\[Theta]])*Cos[\[Iota]/2]^5*
       Sin[2*\[Theta]]*Sin[\[Iota]/2]^3) + Cos[\[Alpha] - 2*\[CapitalPsi]]*
     (\[Nu]*(Cos[\[Iota]/2]*((16*Sin[2*\[Theta]])/3 + 
          (31*Cos[\[Iota]]*Sin[2*\[Theta]])/4 + 
          (Cos[2*\[Iota]]*Sin[2*\[Theta]])/4 - (19*Sin[4*\[Theta]])/16) - 
        (7*Cos[(3*\[Iota])/2]*Sin[4*\[Theta]])/8 - 
        (7*Cos[(5*\[Iota])/2]*Sin[4*\[Theta]])/16)*Sin[\[Iota]/2]^3 + 
      (Cos[\[Iota]/2]*(-6*Sin[2*\[Theta]] - (31*Cos[\[Iota]]*Sin[2*\[Theta]])/
           12 - (Cos[2*\[Iota]]*Sin[2*\[Theta]])/12 + (19*Sin[4*\[Theta]])/
           48) + (7*Cos[(3*\[Iota])/2]*Sin[4*\[Theta]])/24 + 
        (7*Cos[(5*\[Iota])/2]*Sin[4*\[Theta]])/48)*Sin[\[Iota]/2]^3) + 
    Cos[2*\[Alpha] - 2*\[CapitalPsi]]*
     ((59/16 + (5*Cos[2*\[Theta]])/2 - (3*Cos[4*\[Theta]])/16 + 
        (-5/24 + (11*Cos[2*\[Theta]])/6 - (7*Cos[4*\[Theta]])/24)*
         Cos[\[Iota]] + (-5/48 - Cos[2*\[Theta]]/12 - (7*Cos[4*\[Theta]])/48)*
         Cos[2*\[Iota]])*Sin[\[Iota]/2]^4 + 
      \[Nu]*(-25/16 - (13*Cos[2*\[Theta]])/3 + (9*Cos[4*\[Theta]])/16 + 
        (5/8 - (11*Cos[2*\[Theta]])/2 + (7*Cos[4*\[Theta]])/8)*Cos[\[Iota]] + 
        (5/16 + Cos[2*\[Theta]]/4 + (7*Cos[4*\[Theta]])/16)*Cos[2*\[Iota]])*
       Sin[\[Iota]/2]^4) + Cos[\[Alpha] - 4*\[CapitalPsi]]*
     (\[Nu]*(8 - 56*Cos[2*\[Theta]])*Cos[\[Iota]/2]^3*Sin[2*\[Theta]]*
       Sin[\[Iota]/2]^5 + (-8/3 + (56*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]^3*
       Sin[2*\[Theta]]*Sin[\[Iota]/2]^5) + Cos[3*\[Alpha] - 2*\[CapitalPsi]]*
     (((-2*Cos[\[Theta]]^3*Cos[(3*\[Iota])/2]*Sin[\[Theta]])/3 + 
        Cos[\[Iota]/2]*((2*Sin[2*\[Theta]])/3 - Sin[4*\[Theta]]/6))*
       Sin[\[Iota]/2]^5 + \[Nu]*(2*Cos[\[Theta]]^3*Cos[(3*\[Iota])/2]*
         Sin[\[Theta]] + Cos[\[Iota]/2]*(-2*Sin[2*\[Theta]] + 
          Sin[4*\[Theta]]/2))*Sin[\[Iota]/2]^5) + 
    Cos[2*\[Alpha] - 4*\[CapitalPsi]]*
     ((-10/3 - (8*Cos[2*\[Theta]])/3 - (14*Cos[4*\[Theta]])/3)*
       Cos[\[Iota]/2]^2*Sin[\[Iota]/2]^6 + \[Nu]*(10 + 8*Cos[2*\[Theta]] + 
        14*Cos[4*\[Theta]])*Cos[\[Iota]/2]^2*Sin[\[Iota]/2]^6) + 
    Cos[4*\[Alpha] - 2*\[CapitalPsi]]*((-1/2 - Cos[2*\[Theta]]/6)*
       Cos[\[Iota]/2]^2*Sin[\[Theta]]^2*Sin[\[Iota]/2]^6 + 
      \[Nu]*(3/2 + Cos[2*\[Theta]]/2)*Cos[\[Iota]/2]^2*Sin[\[Theta]]^2*
       Sin[\[Iota]/2]^6) + Cos[3*\[Alpha] - 4*\[CapitalPsi]]*
     ((-32*Cos[\[Theta]]^3*Cos[\[Iota]/2]*Sin[\[Theta]]*Sin[\[Iota]/2]^7)/3 + 
      32*\[Nu]*Cos[\[Theta]]^3*Cos[\[Iota]/2]*Sin[\[Theta]]*
       Sin[\[Iota]/2]^7) + Cos[4*\[Alpha] - 4*\[CapitalPsi]]*
     ((-2 - (2*Cos[2*\[Theta]])/3)*Sin[\[Theta]]^2*Sin[\[Iota]/2]^8 + 
      \[Nu]*(6 + 2*Cos[2*\[Theta]])*Sin[\[Theta]]^2*Sin[\[Iota]/2]^8) + 
    Cos[2*\[CapitalPsi]]*(((241*Sin[\[Theta]]^2)/64 - 
        (25*Sin[\[Theta]]*Sin[3*\[Theta]])/192 + Cos[2*\[Iota]]*
         ((-5*Sin[\[Theta]]^2)/64 - (35*Sin[\[Theta]]*Sin[3*\[Theta]])/192))*
       Sin[\[Iota]]^2 + \[Nu]*((-115*Sin[\[Theta]]^2)/64 + 
        (25*Sin[\[Theta]]*Sin[3*\[Theta]])/64 + Cos[2*\[Iota]]*
         ((15*Sin[\[Theta]]^2)/64 + (35*Sin[\[Theta]]*Sin[3*\[Theta]])/64))*
       Sin[\[Iota]]^2) + Cos[4*\[CapitalPsi]]*
     ((-25/12 - (35*Cos[2*\[Theta]])/12)*Sin[\[Theta]]^2*Sin[\[Iota]]^4 + 
      \[Nu]*(25/4 + (35*Cos[2*\[Theta]])/4)*Sin[\[Theta]]^2*Sin[\[Iota]]^4) + 
    Cos[3*\[Alpha] + 2*\[CapitalPsi]]*
     (Cos[\[Iota]/2]^5*((-2*Sin[2*\[Theta]])/3 + Sin[4*\[Theta]]/6)*
       Sin[\[Iota]/2] - (2*Cos[\[Theta]]^3*Cos[\[Iota]/2]^5*Sin[\[Theta]]*
        Sin[(3*\[Iota])/2])/3 + 
      \[Nu]*(Cos[\[Iota]/2]^5*(2*Sin[2*\[Theta]] - Sin[4*\[Theta]]/2)*
         Sin[\[Iota]/2] + 2*Cos[\[Theta]]^3*Cos[\[Iota]/2]^5*Sin[\[Theta]]*
         Sin[(3*\[Iota])/2])) + Cos[\[Alpha] + 2*\[CapitalPsi]]*
     (Cos[\[Iota]/2]^3*(6*Sin[2*\[Theta]] - (31*Cos[\[Iota]]*Sin[2*\[Theta]])/
         12 + (Cos[2*\[Iota]]*Sin[2*\[Theta]])/12 - (19*Sin[4*\[Theta]])/48)*
       Sin[\[Iota]/2] + (7*Cos[\[Iota]/2]^3*Sin[4*\[Theta]]*
        Sin[(3*\[Iota])/2])/24 - (7*Cos[\[Iota]/2]^3*Sin[4*\[Theta]]*
        Sin[(5*\[Iota])/2])/48 + 
      \[Nu]*(Cos[\[Iota]/2]^3*((-16*Sin[2*\[Theta]])/3 + 
          (31*Cos[\[Iota]]*Sin[2*\[Theta]])/4 - 
          (Cos[2*\[Iota]]*Sin[2*\[Theta]])/4 + (19*Sin[4*\[Theta]])/16)*
         Sin[\[Iota]/2] - (7*Cos[\[Iota]/2]^3*Sin[4*\[Theta]]*
          Sin[(3*\[Iota])/2])/8 + (7*Cos[\[Iota]/2]^3*Sin[4*\[Theta]]*
          Sin[(5*\[Iota])/2])/16));

hhatplus1SO = Cos[\[Alpha] + \[CapitalPsi]]*
     (\[Chi]ax*Cos[\[Theta]]*Cos[\[Iota]/2]^2 - \[Chi]az*Cos[\[Iota]/2]^2*
       Sin[\[Theta]]) + Cos[\[Alpha] - \[CapitalPsi]]*
     (\[Chi]ax*(Cos[\[Theta]]/2 - (Cos[\[Theta]]*Cos[\[Iota]])/2) - 
      \[Chi]az*Sin[\[Theta]]*Sin[\[Iota]/2]^2) - \[Chi]ay*Cos[\[Theta]]*
     Sin[\[Iota]/2]^2*Sin[\[Alpha] - \[CapitalPsi]] - 
    \[Chi]ay*Sin[\[Theta]]*Sin[\[Iota]]*Sin[\[CapitalPsi]] - 
    \[Chi]ay*Cos[\[Theta]]*Cos[\[Iota]/2]^2*Sin[\[Alpha] + \[CapitalPsi]] + 
    \[Delta]*(Cos[\[Alpha] + \[CapitalPsi]]*
       (\[Chi]sx*Cos[\[Theta]]*Cos[\[Iota]/2]^2 - \[Chi]sz*Cos[\[Iota]/2]^2*
         Sin[\[Theta]]) + Cos[\[Alpha] - \[CapitalPsi]]*
       (\[Chi]sx*(Cos[\[Theta]]/2 - (Cos[\[Theta]]*Cos[\[Iota]])/2) - 
        \[Chi]sz*Sin[\[Theta]]*Sin[\[Iota]/2]^2) - \[Chi]sy*Cos[\[Theta]]*
       Sin[\[Iota]/2]^2*Sin[\[Alpha] - \[CapitalPsi]] - 
      \[Chi]sy*Sin[\[Theta]]*Sin[\[Iota]]*Sin[\[CapitalPsi]] - 
      \[Chi]sy*Cos[\[Theta]]*Cos[\[Iota]/2]^2*Sin[\[Alpha] + \[CapitalPsi]]);

hhatplus3o2 = (-3*Pi - Pi*Cos[2*\[Theta]])*Cos[\[Iota]/2]^4*
     Cos[2*\[Alpha] + 2*\[CapitalPsi]] - 4*Pi*Cos[\[Iota]/2]^3*
     Cos[\[Alpha] + 2*\[CapitalPsi]]*Sin[2*\[Theta]]*Sin[\[Iota]/2] + 
    4*Pi*Cos[\[Iota]/2]*Cos[\[Alpha] - 2*\[CapitalPsi]]*Sin[2*\[Theta]]*
     Sin[\[Iota]/2]^3 + (-3*Pi - Pi*Cos[2*\[Theta]])*
     Cos[2*\[Alpha] - 2*\[CapitalPsi]]*Sin[\[Iota]/2]^4 - 
    3*Pi*Cos[2*\[CapitalPsi]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2 + 
    \[Delta]*(Cos[5*\[Alpha] + 5*\[CapitalPsi]]*
       ((-625/256 - (625*Cos[2*\[Theta]])/768)*Cos[\[Iota]/2]^10*
         Sin[\[Theta]]^3 + \[Nu]*(625/128 + (625*Cos[2*\[Theta]])/384)*
         Cos[\[Iota]/2]^10*Sin[\[Theta]]^3) + Cos[\[Alpha] + \[CapitalPsi]]*
       (\[Nu]*Cos[\[Iota]/2]^2*((-7449*Sin[\[Theta]])/16384 - 
          (331*Sin[3*\[Theta]])/32768 + Cos[2*\[Iota]]*
           ((337*Sin[\[Theta]])/12288 - (47*Sin[3*\[Theta]])/8192 - 
            (21*Sin[5*\[Theta]])/8192) + Cos[4*\[Iota]]*
           ((7*Sin[\[Theta]])/49152 + (7*Sin[3*\[Theta]])/32768 - 
            (35*Sin[5*\[Theta]])/32768) + Cos[3*\[Iota]]*
           ((-59*Sin[\[Theta]])/6144 - (91*Sin[3*\[Theta]])/4096 + 
            (7*Sin[5*\[Theta]])/4096) + Cos[\[Iota]]*
           ((1873*Sin[\[Theta]])/2048 + (19*Sin[3*\[Theta]])/4096 + 
            (35*Sin[5*\[Theta]])/12288) - (155*Sin[5*\[Theta]])/98304) + 
        Cos[\[Iota]/2]^2*((43723*Sin[\[Theta]])/98304 - 
          (9653*Sin[3*\[Theta]])/65536 + Cos[\[Iota]]*
           ((-10675*Sin[\[Theta]])/12288 + (1901*Sin[3*\[Theta]])/8192 - 
            (35*Sin[5*\[Theta]])/24576) + Cos[3*\[Iota]]*
           ((59*Sin[\[Theta]])/12288 + (91*Sin[3*\[Theta]])/8192 - 
            (7*Sin[5*\[Theta]])/8192) + Cos[4*\[Iota]]*
           ((-7*Sin[\[Theta]])/98304 - (7*Sin[3*\[Theta]])/65536 + 
            (35*Sin[5*\[Theta]])/65536) + Cos[2*\[Iota]]*
           ((1103*Sin[\[Theta]])/24576 - (2833*Sin[3*\[Theta]])/16384 + 
            (21*Sin[5*\[Theta]])/16384) + (155*Sin[5*\[Theta]])/196608)) + 
      Cos[3*\[Alpha] + 3*\[CapitalPsi]]*
       (Cos[\[Iota]/2]^6*((39249*Sin[\[Theta]])/8192 + 
          (38331*Sin[3*\[Theta]])/16384 + Cos[2*\[Iota]]*
           ((-1701*Sin[\[Theta]])/8192 - (3159*Sin[3*\[Theta]])/16384 - 
            (3645*Sin[5*\[Theta]])/16384) + Cos[\[Iota]]*
           ((2403*Sin[\[Theta]])/2048 - (6399*Sin[3*\[Theta]])/4096 + 
            (2187*Sin[5*\[Theta]])/4096) - (5751*Sin[5*\[Theta]])/16384) + 
        \[Nu]*Cos[\[Iota]/2]^6*((-4689*Sin[\[Theta]])/4096 - 
          (24507*Sin[3*\[Theta]])/8192 + Cos[\[Iota]]*
           ((-2403*Sin[\[Theta]])/1024 + (6399*Sin[3*\[Theta]])/2048 - 
            (2187*Sin[5*\[Theta]])/2048) + Cos[2*\[Iota]]*
           ((1701*Sin[\[Theta]])/4096 + (3159*Sin[3*\[Theta]])/8192 + 
            (3645*Sin[5*\[Theta]])/8192) + (5751*Sin[5*\[Theta]])/8192)) + 
      Cos[4*\[Alpha] + 5*\[CapitalPsi]]*
       (\[Nu]*((-11875*Cos[\[Theta]])/384 - (3125*Cos[3*\[Theta]])/384)*
         Cos[\[Iota]/2]^9*Sin[\[Theta]]^2*Sin[\[Iota]/2] + 
        ((11875*Cos[\[Theta]])/768 + (3125*Cos[3*\[Theta]])/768)*
         Cos[\[Iota]/2]^9*Sin[\[Theta]]^2*Sin[\[Iota]/2]) + 
      Cos[4*\[Alpha] + 3*\[CapitalPsi]]*
       (Cos[\[Iota]/2]^7*(((-351*Cos[\[Theta]])/256 + 
            (243*Cos[\[Theta]]*Cos[2*\[Theta]])/256)*Sin[\[Theta]]^2 + 
          ((-567*Cos[\[Theta]])/256 - (405*Cos[\[Theta]]*Cos[2*\[Theta]])/
             256)*Cos[\[Iota]]*Sin[\[Theta]]^2)*Sin[\[Iota]/2] + 
        \[Nu]*Cos[\[Iota]/2]^7*(((351*Cos[\[Theta]])/128 - 
            (243*Cos[\[Theta]]*Cos[2*\[Theta]])/128)*Sin[\[Theta]]^2 + 
          ((567*Cos[\[Theta]])/128 + (405*Cos[\[Theta]]*Cos[2*\[Theta]])/128)*
           Cos[\[Iota]]*Sin[\[Theta]]^2)*Sin[\[Iota]/2]) + 
      Cos[5*\[Alpha] + 3*\[CapitalPsi]]*
       ((-243/256 - (81*Cos[2*\[Theta]])/256)*Cos[\[Iota]/2]^8*
         Sin[\[Theta]]^3*Sin[\[Iota]/2]^2 + 
        \[Nu]*(243/128 + (81*Cos[2*\[Theta]])/128)*Cos[\[Iota]/2]^8*
         Sin[\[Theta]]^3*Sin[\[Iota]/2]^2) + Cos[\[Alpha] - \[CapitalPsi]]*
       (((-43723*Sin[\[Theta]])/98304 + (9653*Sin[3*\[Theta]])/65536 + 
          Cos[\[Iota]]*((-10675*Sin[\[Theta]])/12288 + (1901*Sin[3*\[Theta]])/
             8192 - (35*Sin[5*\[Theta]])/24576) + Cos[2*\[Iota]]*
           ((-1103*Sin[\[Theta]])/24576 + (2833*Sin[3*\[Theta]])/16384 - 
            (21*Sin[5*\[Theta]])/16384) + Cos[3*\[Iota]]*
           ((59*Sin[\[Theta]])/12288 + (91*Sin[3*\[Theta]])/8192 - 
            (7*Sin[5*\[Theta]])/8192) + Cos[4*\[Iota]]*
           ((7*Sin[\[Theta]])/98304 + (7*Sin[3*\[Theta]])/65536 - 
            (35*Sin[5*\[Theta]])/65536) - (155*Sin[5*\[Theta]])/196608)*
         Sin[\[Iota]/2]^2 + \[Nu]*((7449*Sin[\[Theta]])/16384 + 
          (331*Sin[3*\[Theta]])/32768 + Cos[4*\[Iota]]*
           ((-7*Sin[\[Theta]])/49152 - (7*Sin[3*\[Theta]])/32768 + 
            (35*Sin[5*\[Theta]])/32768) + Cos[3*\[Iota]]*
           ((-59*Sin[\[Theta]])/6144 - (91*Sin[3*\[Theta]])/4096 + 
            (7*Sin[5*\[Theta]])/4096) + Cos[2*\[Iota]]*
           ((-337*Sin[\[Theta]])/12288 + (47*Sin[3*\[Theta]])/8192 + 
            (21*Sin[5*\[Theta]])/8192) + Cos[\[Iota]]*
           ((1873*Sin[\[Theta]])/2048 + (19*Sin[3*\[Theta]])/4096 + 
            (35*Sin[5*\[Theta]])/12288) + (155*Sin[5*\[Theta]])/98304)*
         Sin[\[Iota]/2]^2) + Cos[3*\[Alpha] + \[CapitalPsi]]*
       (Cos[\[Iota]/2]^4*((1675*Sin[\[Theta]])/4096 + (825*Sin[3*\[Theta]])/
           8192 + Cos[2*\[Iota]]*((-7*Sin[\[Theta]])/4096 - 
            (13*Sin[3*\[Theta]])/8192 - (15*Sin[5*\[Theta]])/8192) + 
          Cos[\[Iota]]*((27*Sin[\[Theta]])/1024 - (151*Sin[3*\[Theta]])/
             2048 + (3*Sin[5*\[Theta]])/2048) - (13*Sin[5*\[Theta]])/8192)*
         Sin[\[Iota]/2]^2 + \[Nu]*Cos[\[Iota]/2]^4*
         ((245*Sin[\[Theta]])/2048 - (57*Sin[3*\[Theta]])/4096 + 
          Cos[\[Iota]]*((-27*Sin[\[Theta]])/512 + (151*Sin[3*\[Theta]])/
             1024 - (3*Sin[5*\[Theta]])/1024) + Cos[2*\[Iota]]*
           ((7*Sin[\[Theta]])/2048 + (13*Sin[3*\[Theta]])/4096 + 
            (15*Sin[5*\[Theta]])/4096) + (13*Sin[5*\[Theta]])/4096)*
         Sin[\[Iota]/2]^2) + Cos[3*\[Alpha] + 5*\[CapitalPsi]]*
       (Cos[\[Iota]/2]^8*((-4375*Sin[\[Theta]])/1024 - (8125*Sin[3*\[Theta]])/
           2048 - (9375*Sin[5*\[Theta]])/2048)*Sin[\[Iota]/2]^2 + 
        \[Nu]*Cos[\[Iota]/2]^8*((4375*Sin[\[Theta]])/512 + 
          (8125*Sin[3*\[Theta]])/1024 + (9375*Sin[5*\[Theta]])/1024)*
         Sin[\[Iota]/2]^2) + Cos[\[Alpha] + 3*\[CapitalPsi]]*
       (Cos[\[Iota]/2]^4*((20475*Sin[\[Theta]])/4096 - 
          (149391*Sin[3*\[Theta]])/8192 + Cos[\[Iota]]*
           ((2187*Sin[\[Theta]])/1024 + (10017*Sin[3*\[Theta]])/2048 - 
            (1701*Sin[5*\[Theta]])/2048) + (7371*Sin[5*\[Theta]])/8192 + 
          Cos[2*\[Iota]]*((-567*Sin[\[Theta]])/4096 - (1701*Sin[3*\[Theta]])/
             8192 + (8505*Sin[5*\[Theta]])/8192))*Sin[\[Iota]/2]^2 + 
        \[Nu]*Cos[\[Iota]/2]^4*((-3195*Sin[\[Theta]])/2048 + 
          (45711*Sin[3*\[Theta]])/4096 + Cos[2*\[Iota]]*
           ((567*Sin[\[Theta]])/2048 + (1701*Sin[3*\[Theta]])/4096 - 
            (8505*Sin[5*\[Theta]])/4096) - (7371*Sin[5*\[Theta]])/4096 + 
          Cos[\[Iota]]*((-2187*Sin[\[Theta]])/512 - (10017*Sin[3*\[Theta]])/
             1024 + (1701*Sin[5*\[Theta]])/1024))*Sin[\[Iota]/2]^2) + 
      Cos[2*\[Alpha] + 5*\[CapitalPsi]]*
       (\[Nu]*((-4375*Cos[\[Theta]])/192 - (625*Cos[3*\[Theta]])/128 - 
          (3125*Cos[5*\[Theta]])/128)*Cos[\[Iota]/2]^7*Sin[\[Iota]/2]^3 + 
        ((4375*Cos[\[Theta]])/384 + (625*Cos[3*\[Theta]])/256 + 
          (3125*Cos[5*\[Theta]])/256)*Cos[\[Iota]/2]^7*Sin[\[Iota]/2]^3) + 
      Cos[4*\[Alpha] + \[CapitalPsi]]*(Cos[\[Iota]/2]^5*
         (((-37*Cos[\[Theta]])/384 + (Cos[\[Theta]]*Cos[2*\[Theta]])/384)*
           Sin[\[Theta]]^2 + ((-7*Cos[\[Theta]])/384 - 
            (5*Cos[\[Theta]]*Cos[2*\[Theta]])/384)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^3 + \[Nu]*Cos[\[Iota]/2]^5*
         (((37*Cos[\[Theta]])/192 - (Cos[\[Theta]]*Cos[2*\[Theta]])/192)*
           Sin[\[Theta]]^2 + ((7*Cos[\[Theta]])/192 + 
            (5*Cos[\[Theta]]*Cos[2*\[Theta]])/192)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^3) + 
      Cos[5*\[Alpha] + \[CapitalPsi]]*((-1/128 - Cos[2*\[Theta]]/384)*
         Cos[\[Iota]/2]^6*Sin[\[Theta]]^3*Sin[\[Iota]/2]^4 + 
        \[Nu]*(1/64 + Cos[2*\[Theta]]/192)*Cos[\[Iota]/2]^6*Sin[\[Theta]]^3*
         Sin[\[Iota]/2]^4) + Cos[3*\[Alpha] - \[CapitalPsi]]*
       (\[Nu]*Cos[\[Iota]/2]^2*((-245*Sin[\[Theta]])/2048 + 
          (57*Sin[3*\[Theta]])/4096 + Cos[2*\[Iota]]*
           ((-7*Sin[\[Theta]])/2048 - (13*Sin[3*\[Theta]])/4096 - 
            (15*Sin[5*\[Theta]])/4096) + Cos[\[Iota]]*
           ((-27*Sin[\[Theta]])/512 + (151*Sin[3*\[Theta]])/1024 - 
            (3*Sin[5*\[Theta]])/1024) - (13*Sin[5*\[Theta]])/4096)*
         Sin[\[Iota]/2]^4 + Cos[\[Iota]/2]^2*((-1675*Sin[\[Theta]])/4096 - 
          (825*Sin[3*\[Theta]])/8192 + Cos[\[Iota]]*
           ((27*Sin[\[Theta]])/1024 - (151*Sin[3*\[Theta]])/2048 + 
            (3*Sin[5*\[Theta]])/2048) + Cos[2*\[Iota]]*
           ((7*Sin[\[Theta]])/4096 + (13*Sin[3*\[Theta]])/8192 + 
            (15*Sin[5*\[Theta]])/8192) + (13*Sin[5*\[Theta]])/8192)*
         Sin[\[Iota]/2]^4) + Cos[\[Alpha] + 5*\[CapitalPsi]]*
       (\[Nu]*Cos[\[Iota]/2]^6*((4375*Sin[\[Theta]])/768 + 
          (4375*Sin[3*\[Theta]])/512 - (21875*Sin[5*\[Theta]])/512)*
         Sin[\[Iota]/2]^4 + Cos[\[Iota]/2]^6*((-4375*Sin[\[Theta]])/1536 - 
          (4375*Sin[3*\[Theta]])/1024 + (21875*Sin[5*\[Theta]])/1024)*
         Sin[\[Iota]/2]^4) + Cos[\[Alpha] - 3*\[CapitalPsi]]*
       (Cos[\[Iota]/2]^2*((-20475*Sin[\[Theta]])/4096 + 
          (149391*Sin[3*\[Theta]])/8192 + Cos[2*\[Iota]]*
           ((567*Sin[\[Theta]])/4096 + (1701*Sin[3*\[Theta]])/8192 - 
            (8505*Sin[5*\[Theta]])/8192) + Cos[\[Iota]]*
           ((2187*Sin[\[Theta]])/1024 + (10017*Sin[3*\[Theta]])/2048 - 
            (1701*Sin[5*\[Theta]])/2048) - (7371*Sin[5*\[Theta]])/8192)*
         Sin[\[Iota]/2]^4 + \[Nu]*Cos[\[Iota]/2]^2*
         ((3195*Sin[\[Theta]])/2048 - (45711*Sin[3*\[Theta]])/4096 + 
          (7371*Sin[5*\[Theta]])/4096 + Cos[\[Iota]]*
           ((-2187*Sin[\[Theta]])/512 - (10017*Sin[3*\[Theta]])/1024 + 
            (1701*Sin[5*\[Theta]])/1024) + Cos[2*\[Iota]]*
           ((-567*Sin[\[Theta]])/2048 - (1701*Sin[3*\[Theta]])/4096 + 
            (8505*Sin[5*\[Theta]])/4096))*Sin[\[Iota]/2]^4) + 
      Cos[4*\[Alpha] - \[CapitalPsi]]*(\[Nu]*Cos[\[Iota]/2]^3*
         (((37*Cos[\[Theta]])/192 - (Cos[\[Theta]]*Cos[2*\[Theta]])/192)*
           Sin[\[Theta]]^2 + ((-7*Cos[\[Theta]])/192 - 
            (5*Cos[\[Theta]]*Cos[2*\[Theta]])/192)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^5 + Cos[\[Iota]/2]^3*
         (((-37*Cos[\[Theta]])/384 + (Cos[\[Theta]]*Cos[2*\[Theta]])/384)*
           Sin[\[Theta]]^2 + ((7*Cos[\[Theta]])/384 + 
            (5*Cos[\[Theta]]*Cos[2*\[Theta]])/384)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^5) + 
      Cos[5*\[Alpha] - \[CapitalPsi]]*(\[Nu]*(-1/64 - Cos[2*\[Theta]]/192)*
         Cos[\[Iota]/2]^4*Sin[\[Theta]]^3*Sin[\[Iota]/2]^6 + 
        (1/128 + Cos[2*\[Theta]]/384)*Cos[\[Iota]/2]^4*Sin[\[Theta]]^3*
         Sin[\[Iota]/2]^6) + Cos[3*\[Alpha] - 3*\[CapitalPsi]]*
       (\[Nu]*((14067/4096 + (4689*Cos[2*\[Theta]])/1024 - 
            (5751*Cos[4*\[Theta]])/4096)*Sin[\[Theta]] + 
          (-297/1024 + (1053*Cos[2*\[Theta]])/256 - (2187*Cos[4*\[Theta]])/
             1024)*Cos[\[Iota]]*Sin[\[Theta]] + 
          (-5103/4096 - (1701*Cos[2*\[Theta]])/1024 - (3645*Cos[4*\[Theta]])/
             4096)*Cos[2*\[Iota]]*Sin[\[Theta]])*Sin[\[Iota]/2]^6 + 
        ((-55539/8192 - (8145*Cos[2*\[Theta]])/2048 + (5751*Cos[4*\[Theta]])/
             8192)*Sin[\[Theta]] + (297/2048 - (1053*Cos[2*\[Theta]])/512 + 
            (2187*Cos[4*\[Theta]])/2048)*Cos[\[Iota]]*Sin[\[Theta]] + 
          (5103/8192 + (1701*Cos[2*\[Theta]])/2048 + (3645*Cos[4*\[Theta]])/
             8192)*Cos[2*\[Iota]]*Sin[\[Theta]])*Sin[\[Iota]/2]^6) + 
      Cos[\[Alpha] - 5*\[CapitalPsi]]*(Cos[\[Iota]/2]^4*
         ((4375*Sin[\[Theta]])/1536 + (4375*Sin[3*\[Theta]])/1024 - 
          (21875*Sin[5*\[Theta]])/1024)*Sin[\[Iota]/2]^6 + 
        \[Nu]*Cos[\[Iota]/2]^4*((-4375*Sin[\[Theta]])/768 - 
          (4375*Sin[3*\[Theta]])/512 + (21875*Sin[5*\[Theta]])/512)*
         Sin[\[Iota]/2]^6) + Cos[2*\[Alpha] - 5*\[CapitalPsi]]*
       (\[Nu]*((-4375*Cos[\[Theta]])/192 - (625*Cos[3*\[Theta]])/128 - 
          (3125*Cos[5*\[Theta]])/128)*Cos[\[Iota]/2]^3*Sin[\[Iota]/2]^7 + 
        ((4375*Cos[\[Theta]])/384 + (625*Cos[3*\[Theta]])/256 + 
          (3125*Cos[5*\[Theta]])/256)*Cos[\[Iota]/2]^3*Sin[\[Iota]/2]^7) + 
      Cos[4*\[Alpha] - 3*\[CapitalPsi]]*(\[Nu]*Cos[\[Iota]/2]*
         (((351*Cos[\[Theta]])/128 - (243*Cos[\[Theta]]*Cos[2*\[Theta]])/128)*
           Sin[\[Theta]]^2 + ((-567*Cos[\[Theta]])/128 - 
            (405*Cos[\[Theta]]*Cos[2*\[Theta]])/128)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^7 + Cos[\[Iota]/2]*
         (((-351*Cos[\[Theta]])/256 + (243*Cos[\[Theta]]*Cos[2*\[Theta]])/
             256)*Sin[\[Theta]]^2 + ((567*Cos[\[Theta]])/256 + 
            (405*Cos[\[Theta]]*Cos[2*\[Theta]])/256)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^7) + 
      Cos[5*\[Alpha] - 3*\[CapitalPsi]]*
       (\[Nu]*(-243/128 - (81*Cos[2*\[Theta]])/128)*Cos[\[Iota]/2]^2*
         Sin[\[Theta]]^3*Sin[\[Iota]/2]^8 + 
        (243/256 + (81*Cos[2*\[Theta]])/256)*Cos[\[Iota]/2]^2*Sin[\[Theta]]^3*
         Sin[\[Iota]/2]^8) + Cos[3*\[Alpha] - 5*\[CapitalPsi]]*
       (\[Nu]*Cos[\[Iota]/2]^2*((-4375*Sin[\[Theta]])/512 - 
          (8125*Sin[3*\[Theta]])/1024 - (9375*Sin[5*\[Theta]])/1024)*
         Sin[\[Iota]/2]^8 + Cos[\[Iota]/2]^2*((4375*Sin[\[Theta]])/1024 + 
          (8125*Sin[3*\[Theta]])/2048 + (9375*Sin[5*\[Theta]])/2048)*
         Sin[\[Iota]/2]^8) + Cos[4*\[Alpha] - 5*\[CapitalPsi]]*
       (\[Nu]*((-11875*Cos[\[Theta]])/384 - (3125*Cos[3*\[Theta]])/384)*
         Cos[\[Iota]/2]*Sin[\[Theta]]^2*Sin[\[Iota]/2]^9 + 
        ((11875*Cos[\[Theta]])/768 + (3125*Cos[3*\[Theta]])/768)*
         Cos[\[Iota]/2]*Sin[\[Theta]]^2*Sin[\[Iota]/2]^9) + 
      Cos[5*\[Alpha] - 5*\[CapitalPsi]]*
       (\[Nu]*(-625/128 - (625*Cos[2*\[Theta]])/384)*Sin[\[Theta]]^3*
         Sin[\[Iota]/2]^10 + (625/256 + (625*Cos[2*\[Theta]])/768)*
         Sin[\[Theta]]^3*Sin[\[Iota]/2]^10) + Cos[3*\[CapitalPsi]]*
       (\[Nu]*(((10197*Cos[\[Theta]])/2048 - (3969*Cos[\[Theta]]*
              Cos[2*\[Theta]])/2048)*Sin[\[Theta]]^2 + 
          ((-1701*Cos[\[Theta]])/2048 - (5103*Cos[\[Theta]]*Cos[2*\[Theta]])/
             2048)*Cos[2*\[Iota]]*Sin[\[Theta]]^2)*Sin[\[Iota]]^3 + 
        (((-44757*Cos[\[Theta]])/4096 + (3969*Cos[\[Theta]]*Cos[2*\[Theta]])/
             4096)*Sin[\[Theta]]^2 + ((1701*Cos[\[Theta]])/4096 + 
            (5103*Cos[\[Theta]]*Cos[2*\[Theta]])/4096)*Cos[2*\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]]^3) + Cos[5*\[CapitalPsi]]*
       (\[Nu]*((-21875*Cos[\[Theta]])/2048 - (13125*Cos[3*\[Theta]])/2048)*
         Sin[\[Theta]]^2*Sin[\[Iota]]^5 + ((21875*Cos[\[Theta]])/4096 + 
          (13125*Cos[3*\[Theta]])/4096)*Sin[\[Theta]]^2*Sin[\[Iota]]^5) + 
      Cos[2*\[Alpha] + 3*\[CapitalPsi]]*
       (((-37071*Cos[\[Theta]]*Cos[2*\[Theta]])/16384 + 
          Cos[\[Theta]]*(-7641/8192 + (567*Cos[4*\[Theta]])/32768) + 
          ((-10917*Cos[\[Theta]])/8192 - (2835*Cos[\[Theta]]*Cos[2*\[Theta]])/
             1024)*Cos[\[Iota]] + ((-10089*Cos[\[Theta]])/16384 + 
            (135*Cos[\[Theta]]*Cos[2*\[Theta]])/8192)*Cos[2*\[Iota]] + 
          (513*Cos[\[Theta]]*Cos[3*\[Iota]])/8192 + 
          (567*Cos[\[Theta]]*Cos[4*\[Iota]])/32768)*Sin[\[Iota]] - 
        (81*Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[2*\[Iota]])/8192 + 
        (1053*Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[3*\[Iota]])/65536 + 
        ((2565*Cos[3*\[Theta]])/32768 + (729*Cos[5*\[Theta]])/32768)*
         Sin[4*\[Iota]] + ((243*Cos[3*\[Theta]])/131072 + 
          (1215*Cos[5*\[Theta]])/131072)*Sin[5*\[Iota]] + 
        \[Nu]*(((5967*Cos[\[Theta]]*Cos[2*\[Theta]])/8192 + 
            Cos[\[Theta]]*(2457/4096 - (567*Cos[4*\[Theta]])/16384) + 
            ((4005*Cos[\[Theta]])/4096 + (243*Cos[\[Theta]]*Cos[2*\[Theta]])/
               512)*Cos[\[Iota]] + ((6633*Cos[\[Theta]])/8192 - 
              (5319*Cos[\[Theta]]*Cos[2*\[Theta]])/4096)*Cos[2*\[Iota]] - 
            (513*Cos[\[Theta]]*Cos[3*\[Iota]])/4096 - 
            (567*Cos[\[Theta]]*Cos[4*\[Iota]])/16384)*Sin[\[Iota]] + 
          (81*Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[2*\[Iota]])/4096 - 
          (1053*Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[3*\[Iota]])/32768 + 
          ((-2565*Cos[3*\[Theta]])/16384 - (729*Cos[5*\[Theta]])/16384)*
           Sin[4*\[Iota]] + ((-243*Cos[3*\[Theta]])/65536 - 
            (1215*Cos[5*\[Theta]])/65536)*Sin[5*\[Iota]])) + 
      Cos[2*\[Alpha] - 3*\[CapitalPsi]]*
       (((-18603*Cos[\[Theta]]*Cos[2*\[Theta]])/8192 + Cos[\[Theta]]*
           (-20475/32768 + (567*Cos[4*\[Theta]])/32768))*Sin[\[Iota]] + 
        ((2835*Cos[\[Theta]]*Cos[2*\[Theta]])/2048 + Cos[\[Theta]]*
           (5715/8192 + (81*Cos[4*\[Theta]])/8192))*Sin[2*\[Iota]] + 
        ((135*Cos[\[Theta]]*Cos[2*\[Theta]])/16384 + Cos[\[Theta]]*
           (-20745/65536 + (1053*Cos[4*\[Theta]])/65536))*Sin[3*\[Iota]] + 
        ((-513*Cos[\[Theta]])/16384 - (2565*Cos[3*\[Theta]])/32768 - 
          (729*Cos[5*\[Theta]])/32768)*Sin[4*\[Iota]] + 
        ((567*Cos[\[Theta]])/65536 + (243*Cos[3*\[Theta]])/131072 + 
          (1215*Cos[5*\[Theta]])/131072)*Sin[5*\[Iota]] + 
        \[Nu]*(((5643*Cos[\[Theta]]*Cos[2*\[Theta]])/4096 + 
            Cos[\[Theta]]*(3195/16384 - (567*Cos[4*\[Theta]])/16384))*
           Sin[\[Iota]] + ((-243*Cos[\[Theta]]*Cos[2*\[Theta]])/1024 + 
            Cos[\[Theta]]*(-2259/4096 - (81*Cos[4*\[Theta]])/4096))*
           Sin[2*\[Iota]] + ((-5319*Cos[\[Theta]]*Cos[2*\[Theta]])/8192 + 
            Cos[\[Theta]]*(13833/32768 - (1053*Cos[4*\[Theta]])/32768))*
           Sin[3*\[Iota]] + ((513*Cos[\[Theta]])/8192 + 
            (2565*Cos[3*\[Theta]])/16384 + (729*Cos[5*\[Theta]])/16384)*
           Sin[4*\[Iota]] + ((-567*Cos[\[Theta]])/32768 - 
            (243*Cos[3*\[Theta]])/65536 - (1215*Cos[5*\[Theta]])/65536)*
           Sin[5*\[Iota]])) + Cos[2*\[Alpha] + \[CapitalPsi]]*
       (((319*Cos[\[Theta]]*Cos[2*\[Theta]])/24576 + Cos[\[Theta]]*
           (871/4096 + Cos[4*\[Theta]]/49152) + ((933*Cos[\[Theta]])/4096 + 
            (133*Cos[\[Theta]]*Cos[2*\[Theta]])/1536)*Cos[\[Iota]] + 
          ((625*Cos[\[Theta]])/24576 + (211*Cos[\[Theta]]*Cos[2*\[Theta]])/
             4096)*Cos[2*\[Iota]] - (11*Cos[\[Theta]]*Cos[3*\[Iota]])/12288 - 
          (7*Cos[\[Theta]]*Cos[4*\[Iota]])/49152)*Sin[\[Iota]] - 
        (Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[2*\[Iota]])/12288 + 
        (Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[3*\[Iota]])/32768 + 
        ((-45*Cos[3*\[Theta]])/16384 - Cos[5*\[Theta]]/16384)*
         Sin[4*\[Iota]] + (-Cos[3*\[Theta]]/65536 - (5*Cos[5*\[Theta]])/
           65536)*Sin[5*\[Iota]] + 
        \[Nu]*(((257*Cos[\[Theta]]*Cos[2*\[Theta]])/12288 + 
            Cos[\[Theta]]*(-1493/6144 - Cos[4*\[Theta]]/24576) + 
            ((-1391*Cos[\[Theta]])/6144 + (11*Cos[\[Theta]]*Cos[2*\[Theta]])/
               768)*Cos[\[Iota]] + ((-49*Cos[\[Theta]])/12288 + 
              (77*Cos[\[Theta]]*Cos[2*\[Theta]])/2048)*Cos[2*\[Iota]] + 
            (11*Cos[\[Theta]]*Cos[3*\[Iota]])/6144 + 
            (7*Cos[\[Theta]]*Cos[4*\[Iota]])/24576)*Sin[\[Iota]] + 
          (Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[2*\[Iota]])/6144 - 
          (Cos[\[Theta]]*Cos[4*\[Theta]]*Sin[3*\[Iota]])/16384 + 
          ((45*Cos[3*\[Theta]])/8192 + Cos[5*\[Theta]]/8192)*Sin[4*\[Iota]] + 
          (Cos[3*\[Theta]]/32768 + (5*Cos[5*\[Theta]])/32768)*
           Sin[5*\[Iota]])) + Cos[2*\[Alpha] - \[CapitalPsi]]*
       (((-157*Cos[\[Theta]]*Cos[2*\[Theta]])/12288 + Cos[\[Theta]]*
           (9827/49152 + Cos[4*\[Theta]]/49152))*Sin[\[Iota]] + 
        ((-133*Cos[\[Theta]]*Cos[2*\[Theta]])/3072 + Cos[\[Theta]]*
           (-1405/12288 + Cos[4*\[Theta]]/12288))*Sin[2*\[Iota]] + 
        ((211*Cos[\[Theta]]*Cos[2*\[Theta]])/8192 + Cos[\[Theta]]*
           (419/32768 + Cos[4*\[Theta]]/32768))*Sin[3*\[Iota]] + 
        ((11*Cos[\[Theta]])/24576 + (45*Cos[3*\[Theta]])/16384 + 
          Cos[5*\[Theta]]/16384)*Sin[4*\[Iota]] + 
        ((-7*Cos[\[Theta]])/98304 - Cos[3*\[Theta]]/65536 - 
          (5*Cos[5*\[Theta]])/65536)*Sin[5*\[Iota]] + 
        \[Nu]*(((13*Cos[\[Theta]]*Cos[2*\[Theta]])/6144 + Cos[\[Theta]]*
             (-5923/24576 - Cos[4*\[Theta]]/24576))*Sin[\[Iota]] + 
          ((-11*Cos[\[Theta]]*Cos[2*\[Theta]])/1536 + Cos[\[Theta]]*
             (701/6144 - Cos[4*\[Theta]]/6144))*Sin[2*\[Iota]] + 
          ((77*Cos[\[Theta]]*Cos[2*\[Theta]])/4096 + Cos[\[Theta]]*
             (-35/16384 - Cos[4*\[Theta]]/16384))*Sin[3*\[Iota]] + 
          ((-11*Cos[\[Theta]])/12288 - (45*Cos[3*\[Theta]])/8192 - 
            Cos[5*\[Theta]]/8192)*Sin[4*\[Iota]] + 
          ((7*Cos[\[Theta]])/49152 + Cos[3*\[Theta]]/32768 + 
            (5*Cos[5*\[Theta]])/32768)*Sin[5*\[Iota]])) + 
      Cos[\[CapitalPsi]]*(((-341*Cos[\[Theta]])/8192 + 
          (Cos[\[Theta]]*Cos[2*\[Theta]])/8192)*Sin[\[Theta]]^2*
         Sin[\[Iota]] + ((-3411*Cos[\[Theta]])/16384 + 
          (7*Cos[\[Theta]]*Cos[2*\[Theta]])/16384)*Sin[\[Theta]]^2*
         Sin[3*\[Iota]] + ((35*Cos[\[Theta]])/32768 + (21*Cos[3*\[Theta]])/
           32768)*Sin[\[Theta]]^2*Sin[5*\[Iota]] + 
        \[Nu]*(((-43*Cos[\[Theta]])/4096 - (Cos[\[Theta]]*Cos[2*\[Theta]])/
             4096)*Sin[\[Theta]]^2*Sin[\[Iota]] + 
          ((-429*Cos[\[Theta]])/8192 - (7*Cos[\[Theta]]*Cos[2*\[Theta]])/
             8192)*Sin[\[Theta]]^2*Sin[3*\[Iota]] + 
          ((-35*Cos[\[Theta]])/16384 - (21*Cos[3*\[Theta]])/16384)*
           Sin[\[Theta]]^2*Sin[5*\[Iota]])));

hhatplus3o2SO = \[Chi]sx*(2*Cos[\[Theta]]*Cos[\[Iota]]^3*Sin[\[Theta]] - 
      \[Nu]*Cos[\[Theta]]*Cos[\[Iota]]^3*Sin[\[Theta]]) + 
    Cos[2*\[Alpha] + 2*\[CapitalPsi]]*
     (\[Chi]sz*(\[Nu]*Cos[\[Iota]/2]^4*(-5/2 - (7*Cos[2*\[Theta]])/2 + 
          (1/2 + Cos[2*\[Theta]]/6)*Cos[\[Iota]]) + Cos[\[Iota]/2]^4*
         (-3 - Cos[2*\[Theta]] + (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]])) + 
      \[Chi]sx*(Cos[\[Iota]/2]^4*((7*Sin[2*\[Theta]])/3 - 
          (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3) + \[Nu]*Cos[\[Iota]/2]^4*
         ((-19*Sin[2*\[Theta]])/6 - (Cos[\[Iota]]*Sin[2*\[Theta]])/3))) + 
    \[Chi]sx*Cos[3*\[Alpha] + 2*\[CapitalPsi]]*
     (\[Nu]*(1/2 + Cos[2*\[Theta]]/6)*Cos[\[Iota]/2]^5*Sin[\[Iota]/2] + 
      (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]^5*Sin[\[Iota]/2]) + 
    \[Chi]sx*Cos[3*\[Alpha] - 2*\[CapitalPsi]]*
     (\[Nu]*(1/2 + Cos[2*\[Theta]]/6)*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5 + 
      (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5) + 
    Cos[\[Alpha] + 2*\[CapitalPsi]]*
     (\[Chi]sx*(\[Nu]*Cos[\[Iota]/2]^3*(-17/4 + (79*Cos[2*\[Theta]])/12 + 
          (-1/4 + (7*Cos[2*\[Theta]])/12)*Cos[\[Iota]])*Sin[\[Iota]/2] + 
        Cos[\[Iota]/2]^3*(3/2 - (13*Cos[2*\[Theta]])/6 + 
          (-5/2 + (35*Cos[2*\[Theta]])/6)*Cos[\[Iota]])*Sin[\[Iota]/2]) + 
      \[Chi]sz*(\[Nu]*Cos[\[Iota]/2]^3*(-7*Sin[2*\[Theta]] + 
          (2*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2] + 
        Cos[\[Iota]/2]^3*(-2*Sin[2*\[Theta]] + 
          (20*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2])) + 
    Cos[\[Alpha] - 2*\[CapitalPsi]]*
     (\[Chi]sx*(Cos[\[Iota]/2]*(3/2 - (13*Cos[2*\[Theta]])/6 + 
          (5/2 - (35*Cos[2*\[Theta]])/6)*Cos[\[Iota]])*Sin[\[Iota]/2]^3 + 
        \[Nu]*Cos[\[Iota]/2]*(-17/4 + (79*Cos[2*\[Theta]])/12 + 
          (1/4 - (7*Cos[2*\[Theta]])/12)*Cos[\[Iota]])*Sin[\[Iota]/2]^3) + 
      \[Chi]sz*(Cos[\[Iota]/2]*(-2*Sin[2*\[Theta]] - 
          (20*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2]^3 + 
        \[Nu]*Cos[\[Iota]/2]*(-7*Sin[2*\[Theta]] - 
          (2*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2]^3)) + 
    Cos[2*\[Alpha] - 2*\[CapitalPsi]]*
     (\[Chi]sz*(\[Nu]*(5/2 + (7*Cos[2*\[Theta]])/2 + 
          (1/2 + Cos[2*\[Theta]]/6)*Cos[\[Iota]])*Sin[\[Iota]/2]^4 + 
        (3 + Cos[2*\[Theta]] + (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]])*
         Sin[\[Iota]/2]^4) + \[Chi]sx*
       (((-7*Sin[2*\[Theta]])/3 - (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*
         Sin[\[Iota]/2]^4 + \[Nu]*((19*Sin[2*\[Theta]])/6 - 
          (Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2]^4)) + 
    \[Chi]sy*Sin[\[Alpha]]*((15/8 - (3*Cos[2*\[Theta]])/8 + 
        (9/8 - (5*Cos[2*\[Theta]])/8)*Cos[2*\[Iota]])*Sin[\[Iota]] + 
      \[Nu]*(-15/16 + (3*Cos[2*\[Theta]])/16 + 
        (-9/16 + (5*Cos[2*\[Theta]])/16)*Cos[2*\[Iota]])*Sin[\[Iota]]) + 
    \[Chi]sy*Sin[2*\[Alpha]]*(-2*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]*
       Sin[\[Iota]]^2 + \[Nu]*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]*
       Sin[\[Iota]]^2) + \[Chi]sz*(-3*Cos[\[Iota]]*Sin[\[Theta]]^2*
       Sin[\[Iota]]^2 + (3*\[Nu]*Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2)/
       2) + \[Chi]sx*Cos[3*\[Alpha]]*(\[Nu]*(-3/8 - Cos[2*\[Theta]]/8)*
       Sin[\[Iota]]^3 + (3/4 + Cos[2*\[Theta]]/4)*Sin[\[Iota]]^3) + 
    \[Chi]sy*Sin[3*\[Alpha]]*(\[Nu]*(-3/8 - Cos[2*\[Theta]]/8)*
       Sin[\[Iota]]^3 + (3/4 + Cos[2*\[Theta]]/4)*Sin[\[Iota]]^3) + 
    Cos[2*\[CapitalPsi]]*
     (\[Chi]sx*((10*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/
         3 + (\[Nu]*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/
         3) + \[Chi]sz*(5*Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2 + 
        (\[Nu]*Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2)/2)) + 
    Cos[2*\[Alpha]]*(\[Chi]sz*(\[Nu]*(-3/4 - Cos[2*\[Theta]]/4)*Cos[\[Iota]]*
         Sin[\[Iota]]^2 + (3/2 + Cos[2*\[Theta]]/2)*Cos[\[Iota]]*
         Sin[\[Iota]]^2) + \[Chi]sx*(-(Cos[\[Iota]]*Sin[2*\[Theta]]*
          Sin[\[Iota]]^2) + (\[Nu]*Cos[\[Iota]]*Sin[2*\[Theta]]*
          Sin[\[Iota]]^2)/2)) + Cos[\[Alpha]]*
     (\[Chi]sx*((-11*Cos[2*\[Theta]]*Sin[\[Iota]])/16 - 
        (3*Sin[\[Iota]]^3)/4 - (7*Cos[2*\[Theta]]*Sin[3*\[Iota]])/16 + 
        \[Nu]*((11*Cos[2*\[Theta]]*Sin[\[Iota]])/32 + (3*Sin[\[Iota]]^3)/8 + 
          (7*Cos[2*\[Theta]]*Sin[3*\[Iota]])/32)) + 
      \[Chi]sz*((Sin[2*\[Theta]]*Sin[\[Iota]])/2 - 
        (Sin[2*\[Theta]]*Sin[3*\[Iota]])/2 + 
        \[Nu]*(-(Sin[2*\[Theta]]*Sin[\[Iota]])/4 + 
          (Sin[2*\[Theta]]*Sin[3*\[Iota]])/4))) + 
    \[Chi]sy*(Cos[\[Iota]/2]*(5/2 - (11*Cos[2*\[Theta]])/6 + 
        (15/2 - (25*Cos[2*\[Theta]])/6)*Cos[\[Iota]])*Sin[\[Iota]/2]^3 + 
      \[Nu]*Cos[\[Iota]/2]*(1/4 - (31*Cos[2*\[Theta]])/12 + 
        (3/4 - (5*Cos[2*\[Theta]])/12)*Cos[\[Iota]])*Sin[\[Iota]/2]^3)*
     Sin[\[Alpha] - 2*\[CapitalPsi]] + 
    \[Chi]sy*(((-7*Sin[2*\[Theta]])/3 - (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*
       Sin[\[Iota]/2]^4 + \[Nu]*((-5*Sin[2*\[Theta]])/6 - 
        (Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2]^4)*
     Sin[2*\[Alpha] - 2*\[CapitalPsi]] + 
    \[Chi]sy*(\[Nu]*(1/2 + Cos[2*\[Theta]]/6)*Cos[\[Iota]/2]*
       Sin[\[Iota]/2]^5 + (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]*
       Sin[\[Iota]/2]^5)*Sin[3*\[Alpha] - 2*\[CapitalPsi]] + 
    \[Chi]sy*(-(Cos[\[Theta]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/3 - 
      (11*\[Nu]*Cos[\[Theta]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/6)*
     Sin[2*\[CapitalPsi]] + \[Chi]sy*(\[Nu]*Cos[\[Iota]/2]^3*
       (1/4 - (31*Cos[2*\[Theta]])/12 + (-3/4 + (5*Cos[2*\[Theta]])/12)*
         Cos[\[Iota]])*Sin[\[Iota]/2] + Cos[\[Iota]/2]^3*
       (5/2 - (11*Cos[2*\[Theta]])/6 + (-15/2 + (25*Cos[2*\[Theta]])/6)*
         Cos[\[Iota]])*Sin[\[Iota]/2])*Sin[\[Alpha] + 2*\[CapitalPsi]] + 
    \[Chi]sy*(Cos[\[Iota]/2]^4*((7*Sin[2*\[Theta]])/3 - 
        (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3) + \[Nu]*Cos[\[Iota]/2]^4*
       ((5*Sin[2*\[Theta]])/6 - (Cos[\[Iota]]*Sin[2*\[Theta]])/3))*
     Sin[2*\[Alpha] + 2*\[CapitalPsi]] + 
    \[Chi]sy*(\[Nu]*(1/2 + Cos[2*\[Theta]]/6)*Cos[\[Iota]/2]^5*
       Sin[\[Iota]/2] + (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]^5*
       Sin[\[Iota]/2])*Sin[3*\[Alpha] + 2*\[CapitalPsi]] + 
    \[Delta]*(2*\[Chi]ax*Cos[\[Theta]]*Cos[\[Iota]]^3*Sin[\[Theta]] + 
      Cos[2*\[Alpha] + 2*\[CapitalPsi]]*(\[Chi]az*Cos[\[Iota]/2]^4*
         (-3 - Cos[2*\[Theta]] + (5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]]) + 
        \[Chi]ax*Cos[\[Iota]/2]^4*((7*Sin[2*\[Theta]])/3 - 
          (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3)) + 
      \[Chi]ax*(5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]^5*
       Cos[3*\[Alpha] + 2*\[CapitalPsi]]*Sin[\[Iota]/2] + 
      \[Chi]ax*(5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]*
       Cos[3*\[Alpha] - 2*\[CapitalPsi]]*Sin[\[Iota]/2]^5 + 
      Cos[\[Alpha] + 2*\[CapitalPsi]]*(\[Chi]ax*Cos[\[Iota]/2]^3*
         (3/2 - (13*Cos[2*\[Theta]])/6 + (-5/2 + (35*Cos[2*\[Theta]])/6)*
           Cos[\[Iota]])*Sin[\[Iota]/2] + \[Chi]az*Cos[\[Iota]/2]^3*
         (-2*Sin[2*\[Theta]] + (20*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*
         Sin[\[Iota]/2]) + Cos[\[Alpha] - 2*\[CapitalPsi]]*
       (\[Chi]ax*Cos[\[Iota]/2]*(3/2 - (13*Cos[2*\[Theta]])/6 + 
          (5/2 - (35*Cos[2*\[Theta]])/6)*Cos[\[Iota]])*Sin[\[Iota]/2]^3 + 
        \[Chi]az*Cos[\[Iota]/2]*(-2*Sin[2*\[Theta]] - 
          (20*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*Sin[\[Iota]/2]^3) + 
      Cos[2*\[Alpha] - 2*\[CapitalPsi]]*
       (\[Chi]az*(3 + Cos[2*\[Theta]] + (5 + (5*Cos[2*\[Theta]])/3)*
           Cos[\[Iota]])*Sin[\[Iota]/2]^4 + \[Chi]ax*
         ((-7*Sin[2*\[Theta]])/3 - (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*
         Sin[\[Iota]/2]^4) + \[Chi]ay*(15/8 - (3*Cos[2*\[Theta]])/8 + 
        (9/8 - (5*Cos[2*\[Theta]])/8)*Cos[2*\[Iota]])*Sin[\[Alpha]]*
       Sin[\[Iota]] - 2*\[Chi]ay*Cos[\[Theta]]*Cos[\[Iota]]*Sin[2*\[Alpha]]*
       Sin[\[Theta]]*Sin[\[Iota]]^2 - 3*\[Chi]az*Cos[\[Iota]]*Sin[\[Theta]]^2*
       Sin[\[Iota]]^2 + \[Chi]ax*Cos[3*\[Alpha]]*(3/4 + Cos[2*\[Theta]]/4)*
       Sin[\[Iota]]^3 + \[Chi]ay*(3/4 + Cos[2*\[Theta]]/4)*Sin[3*\[Alpha]]*
       Sin[\[Iota]]^3 + Cos[2*\[CapitalPsi]]*
       ((10*\[Chi]ax*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/
         3 + 5*\[Chi]az*Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2) + 
      Cos[2*\[Alpha]]*(\[Chi]az*(3/2 + Cos[2*\[Theta]]/2)*Cos[\[Iota]]*
         Sin[\[Iota]]^2 - \[Chi]ax*Cos[\[Iota]]*Sin[2*\[Theta]]*
         Sin[\[Iota]]^2) + Cos[\[Alpha]]*
       (\[Chi]ax*((-11*Cos[2*\[Theta]]*Sin[\[Iota]])/16 - 
          (3*Sin[\[Iota]]^3)/4 - (7*Cos[2*\[Theta]]*Sin[3*\[Iota]])/16) + 
        \[Chi]az*((Sin[2*\[Theta]]*Sin[\[Iota]])/2 - 
          (Sin[2*\[Theta]]*Sin[3*\[Iota]])/2)) + \[Chi]ay*Cos[\[Iota]/2]*
       (5/2 - (11*Cos[2*\[Theta]])/6 + (15/2 - (25*Cos[2*\[Theta]])/6)*
         Cos[\[Iota]])*Sin[\[Iota]/2]^3*Sin[\[Alpha] - 2*\[CapitalPsi]] + 
      \[Chi]ay*((-7*Sin[2*\[Theta]])/3 - (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*
       Sin[\[Iota]/2]^4*Sin[2*\[Alpha] - 2*\[CapitalPsi]] + 
      \[Chi]ay*(5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5*
       Sin[3*\[Alpha] - 2*\[CapitalPsi]] - 
      (\[Chi]ay*Cos[\[Theta]]*Sin[\[Theta]]*Sin[\[Iota]]^2*
        Sin[2*\[CapitalPsi]])/3 + \[Chi]ay*Cos[\[Iota]/2]^3*
       (5/2 - (11*Cos[2*\[Theta]])/6 + (-15/2 + (25*Cos[2*\[Theta]])/6)*
         Cos[\[Iota]])*Sin[\[Iota]/2]*Sin[\[Alpha] + 2*\[CapitalPsi]] + 
      \[Chi]ay*Cos[\[Iota]/2]^4*((7*Sin[2*\[Theta]])/3 - 
        (10*Cos[\[Iota]]*Sin[2*\[Theta]])/3)*
       Sin[2*\[Alpha] + 2*\[CapitalPsi]] + 
      \[Chi]ay*(5 + (5*Cos[2*\[Theta]])/3)*Cos[\[Iota]/2]^5*Sin[\[Iota]/2]*
       Sin[3*\[Alpha] + 2*\[CapitalPsi]]);

hhatcross0 = 4*Cos[\[Iota]/2]*Sin[\[Theta]]*Sin[\[Iota]/2]^3*
     Sin[\[Alpha] - 2*\[CapitalPsi]] - 2*Cos[\[Theta]]*Sin[\[Iota]/2]^4*
     Sin[2*\[Alpha] - 2*\[CapitalPsi]] - 4*Cos[\[Iota]/2]^3*Sin[\[Theta]]*
     Sin[\[Iota]/2]*Sin[\[Alpha] + 2*\[CapitalPsi]] - 
    2*Cos[\[Theta]]*Cos[\[Iota]/2]^4*Sin[2*\[Alpha] + 2*\[CapitalPsi]];

hhatcross1o2 = \[Delta]*((-45*Cos[\[Iota]/2]^2*Sin[2*\[Theta]]*
       Sin[\[Iota]/2]^4*Sin[\[Alpha] - 3*\[CapitalPsi]])/8 + 
     (9*Cos[2*\[Theta]]*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5*
       Sin[2*\[Alpha] - 3*\[CapitalPsi]])/2 + 
     (9*Sin[2*\[Theta]]*Sin[\[Iota]/2]^6*Sin[3*\[Alpha] - 3*\[CapitalPsi]])/
      8 + (-(Cos[\[Theta]]*Sin[\[Theta]])/64 + 
       (43*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]])/128 - 
       (23*Cos[2*\[Iota]]*Sin[2*\[Theta]])/128 + 
       (5*Cos[3*\[Iota]]*Sin[2*\[Theta]])/256)*
      Sin[\[Alpha] - \[CapitalPsi]] + 
     ((-1 - Cos[2*\[Theta]]/4)*Cos[\[Iota]/2] + 
       (Cos[2*\[Theta]]*Cos[\[Iota]/2]*Cos[\[Iota]])/4)*Sin[\[Iota]/2]^3*
      Sin[2*\[Alpha] - \[CapitalPsi]] + (Cos[\[Iota]/2]^2*Sin[2*\[Theta]]*
       Sin[\[Iota]/2]^4*Sin[3*\[Alpha] - \[CapitalPsi]])/8 + 
     (Sin[\[Theta]]^2*Sin[2*\[Iota]]*Sin[\[CapitalPsi]])/2 + 
     ((Cos[\[Theta]]*Sin[\[Theta]])/64 + (43*Cos[\[Theta]]*Cos[\[Iota]]*
         Sin[\[Theta]])/128 + (23*Cos[2*\[Iota]]*Sin[2*\[Theta]])/128 + 
       (5*Cos[3*\[Iota]]*Sin[2*\[Theta]])/256)*
      Sin[\[Alpha] + \[CapitalPsi]] + 
     ((-1 - Cos[2*\[Theta]]/4)*Cos[\[Iota]/2]^3 - 
       (Cos[2*\[Theta]]*Cos[\[Iota]/2]^3*Cos[\[Iota]])/4)*Sin[\[Iota]/2]*
      Sin[2*\[Alpha] + \[CapitalPsi]] - (Cos[\[Iota]/2]^4*Sin[2*\[Theta]]*
       Sin[\[Iota]/2]^2*Sin[3*\[Alpha] + \[CapitalPsi]])/8 + 
     (45*Cos[\[Iota]/2]^4*Sin[2*\[Theta]]*Sin[\[Iota]/2]^2*
       Sin[\[Alpha] + 3*\[CapitalPsi]])/8 + 
     (9*Cos[2*\[Theta]]*Cos[\[Iota]/2]^5*Sin[\[Iota]/2]*
       Sin[2*\[Alpha] + 3*\[CapitalPsi]])/2 - 
     (9*Cos[\[Iota]/2]^6*Sin[2*\[Theta]]*Sin[3*\[Alpha] + 3*\[CapitalPsi]])/8);

hhatcross1o2SO = 0;

hhatcross1 = (\[Nu]*Cos[\[Iota]/2]^3*(-12*Sin[\[Theta]] - 28*Sin[3*\[Theta]])*
       Sin[\[Iota]/2]^5 + Cos[\[Iota]/2]^3*(4*Sin[\[Theta]] + 
        (28*Sin[3*\[Theta]])/3)*Sin[\[Iota]/2]^5)*
     Sin[\[Alpha] - 4*\[CapitalPsi]] + 
    (((-4*Cos[\[Theta]])/3 - (28*Cos[3*\[Theta]])/3)*Cos[\[Iota]/2]^2*
       Sin[\[Iota]/2]^6 + \[Nu]*(4*Cos[\[Theta]] + 28*Cos[3*\[Theta]])*
       Cos[\[Iota]/2]^2*Sin[\[Iota]/2]^6)*Sin[2*\[Alpha] - 4*\[CapitalPsi]] + 
    (Cos[\[Iota]/2]*((4*Sin[\[Theta]])/3 - 4*Sin[3*\[Theta]])*
       Sin[\[Iota]/2]^7 + \[Nu]*Cos[\[Iota]/2]*(-4*Sin[\[Theta]] + 
        12*Sin[3*\[Theta]])*Sin[\[Iota]/2]^7)*
     Sin[3*\[Alpha] - 4*\[CapitalPsi]] + 
    ((-8*Cos[\[Theta]]*Sin[\[Theta]]^2*Sin[\[Iota]/2]^8)/3 + 
      8*\[Nu]*Cos[\[Theta]]*Sin[\[Theta]]^2*Sin[\[Iota]/2]^8)*
     Sin[4*\[Alpha] - 4*\[CapitalPsi]] + 
    (Cos[\[Iota]/2]*((-79*Sin[\[Theta]])/8 + (-5/6 - (19*Cos[2*\[Theta]])/6)*
         Cos[\[Iota]]*Sin[\[Theta]] + Cos[2*\[Iota]]*(Sin[\[Theta]]/8 + 
          (7*Sin[3*\[Theta]])/24) - (3*Sin[3*\[Theta]])/8)*Sin[\[Iota]/2]^3 + 
      \[Nu]*Cos[\[Iota]/2]*((103*Sin[\[Theta]])/24 + 
        (5/2 + (19*Cos[2*\[Theta]])/2)*Cos[\[Iota]]*Sin[\[Theta]] + 
        Cos[2*\[Iota]]*((-3*Sin[\[Theta]])/8 - (7*Sin[3*\[Theta]])/8) + 
        (9*Sin[3*\[Theta]])/8)*Sin[\[Iota]/2]^3)*
     Sin[\[Alpha] - 2*\[CapitalPsi]] + 
    (((47*Cos[\[Theta]])/8 + Cos[3*\[Theta]]/8 + 
        ((7*Cos[\[Theta]])/6 + Cos[3*\[Theta]]/6)*Cos[\[Iota]] + 
        (-Cos[\[Theta]]/24 - (7*Cos[3*\[Theta]])/24)*Cos[2*\[Iota]])*
       Sin[\[Iota]/2]^4 + \[Nu]*((-119*Cos[\[Theta]])/24 - 
        (3*Cos[3*\[Theta]])/8 + ((-7*Cos[\[Theta]])/2 - Cos[3*\[Theta]]/2)*
         Cos[\[Iota]] + (Cos[\[Theta]]/8 + (7*Cos[3*\[Theta]])/8)*
         Cos[2*\[Iota]])*Sin[\[Iota]/2]^4)*
     Sin[2*\[Alpha] - 2*\[CapitalPsi]] + 
    (Cos[\[Iota]/2]*((4*Sin[\[Theta]])/3 + Cos[\[Iota]]*(Sin[\[Theta]]/6 - 
          Sin[3*\[Theta]]/2))*Sin[\[Iota]/2]^5 + \[Nu]*Cos[\[Iota]/2]*
       (-4*Sin[\[Theta]] + Cos[\[Iota]]*(-Sin[\[Theta]]/2 + 
          (3*Sin[3*\[Theta]])/2))*Sin[\[Iota]/2]^5)*
     Sin[3*\[Alpha] - 2*\[CapitalPsi]] + 
    ((-2*Cos[\[Theta]]*Cos[\[Iota]/2]^2*Sin[\[Theta]]^2*Sin[\[Iota]/2]^6)/3 + 
      2*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^2*Sin[\[Theta]]^2*
       Sin[\[Iota]/2]^6)*Sin[4*\[Alpha] - 2*\[CapitalPsi]] + 
    ((-5*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2)/2 + 
      (15*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2)/2)*
     Sin[2*\[CapitalPsi]] + 
    (\[Nu]*Cos[\[Iota]/2]^3*((-103*Sin[\[Theta]])/24 + 
        (5/2 + (19*Cos[2*\[Theta]])/2)*Cos[\[Iota]]*Sin[\[Theta]] + 
        Cos[2*\[Iota]]*((3*Sin[\[Theta]])/8 + (7*Sin[3*\[Theta]])/8) - 
        (9*Sin[3*\[Theta]])/8)*Sin[\[Iota]/2] + Cos[\[Iota]/2]^3*
       ((79*Sin[\[Theta]])/8 + (-5/6 - (19*Cos[2*\[Theta]])/6)*Cos[\[Iota]]*
         Sin[\[Theta]] + Cos[2*\[Iota]]*(-Sin[\[Theta]]/8 - 
          (7*Sin[3*\[Theta]])/24) + (3*Sin[3*\[Theta]])/8)*Sin[\[Iota]/2])*
     Sin[\[Alpha] + 2*\[CapitalPsi]] + 
    (Cos[\[Iota]/2]^4*((47*Cos[\[Theta]])/8 + Cos[3*\[Theta]]/8 + 
        ((-7*Cos[\[Theta]])/6 - Cos[3*\[Theta]]/6)*Cos[\[Iota]] + 
        (-Cos[\[Theta]]/24 - (7*Cos[3*\[Theta]])/24)*Cos[2*\[Iota]]) + 
      \[Nu]*Cos[\[Iota]/2]^4*((-119*Cos[\[Theta]])/24 - 
        (3*Cos[3*\[Theta]])/8 + ((7*Cos[\[Theta]])/2 + Cos[3*\[Theta]]/2)*
         Cos[\[Iota]] + (Cos[\[Theta]]/8 + (7*Cos[3*\[Theta]])/8)*
         Cos[2*\[Iota]]))*Sin[2*\[Alpha] + 2*\[CapitalPsi]] + 
    (Cos[\[Iota]/2]^5*((-4*Sin[\[Theta]])/3 + Cos[\[Iota]]*
         (Sin[\[Theta]]/6 - Sin[3*\[Theta]]/2))*Sin[\[Iota]/2] + 
      \[Nu]*Cos[\[Iota]/2]^5*(4*Sin[\[Theta]] + Cos[\[Iota]]*
         (-Sin[\[Theta]]/2 + (3*Sin[3*\[Theta]])/2))*Sin[\[Iota]/2])*
     Sin[3*\[Alpha] + 2*\[CapitalPsi]] + 
    ((-2*Cos[\[Theta]]*Cos[\[Iota]/2]^6*Sin[\[Theta]]^2*Sin[\[Iota]/2]^2)/3 + 
      2*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^6*Sin[\[Theta]]^2*
       Sin[\[Iota]/2]^2)*Sin[4*\[Alpha] + 2*\[CapitalPsi]] + 
    (Cos[\[Iota]/2]^5*(-4*Sin[\[Theta]] - (28*Sin[3*\[Theta]])/3)*
       Sin[\[Iota]/2]^3 + \[Nu]*Cos[\[Iota]/2]^5*(12*Sin[\[Theta]] + 
        28*Sin[3*\[Theta]])*Sin[\[Iota]/2]^3)*
     Sin[\[Alpha] + 4*\[CapitalPsi]] + 
    (((-4*Cos[\[Theta]])/3 - (28*Cos[3*\[Theta]])/3)*Cos[\[Iota]/2]^6*
       Sin[\[Iota]/2]^2 + \[Nu]*(4*Cos[\[Theta]] + 28*Cos[3*\[Theta]])*
       Cos[\[Iota]/2]^6*Sin[\[Iota]/2]^2)*Sin[2*\[Alpha] + 4*\[CapitalPsi]] + 
    (\[Nu]*(-8 - 24*Cos[2*\[Theta]])*Cos[\[Iota]/2]^7*Sin[\[Theta]]*
       Sin[\[Iota]/2] + (8/3 + 8*Cos[2*\[Theta]])*Cos[\[Iota]/2]^7*
       Sin[\[Theta]]*Sin[\[Iota]/2])*Sin[3*\[Alpha] + 4*\[CapitalPsi]] + 
    ((-8*Cos[\[Theta]]*Cos[\[Iota]/2]^8*Sin[\[Theta]]^2)/3 + 
      8*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^8*Sin[\[Theta]]^2)*
     Sin[4*\[Alpha] + 4*\[CapitalPsi]];

hhatcross1SO = \[Chi]ay*(1/2 + Cos[\[Iota]]/2)*
     Cos[\[Alpha] + \[CapitalPsi]] + \[Chi]ay*Cos[\[Alpha] - \[CapitalPsi]]*
     Sin[\[Iota]/2]^2 + 
    (\[Chi]ax*(Cos[\[Theta]]^2/2 - (Cos[\[Theta]]^2*Cos[\[Iota]])/2) + 
      \[Chi]az*(-(Cos[\[Theta]]*Sin[\[Theta]])/2 + 
        (Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]])/2))*
     Sin[\[Alpha] - \[CapitalPsi]] + 
    (\[Chi]ax*Cos[\[Theta]]*Sin[\[Theta]]*Sin[\[Iota]] - 
      \[Chi]az*Sin[\[Theta]]^2*Sin[\[Iota]])*Sin[\[CapitalPsi]] + 
    (\[Chi]ax*(Cos[\[Theta]]^2/2 + (Cos[\[Theta]]^2*Cos[\[Iota]])/2) + 
      \[Chi]az*(-(Cos[\[Theta]]*Sin[\[Theta]])/2 - 
        (Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]])/2))*
     Sin[\[Alpha] + \[CapitalPsi]] + 
    \[Delta]*(\[Chi]sy*(1/2 + Cos[\[Iota]]/2)*Cos[\[Alpha] + \[CapitalPsi]] + 
      \[Chi]sy*Cos[\[Alpha] - \[CapitalPsi]]*Sin[\[Iota]/2]^2 + 
      (\[Chi]sx*(Cos[\[Theta]]^2/2 - (Cos[\[Theta]]^2*Cos[\[Iota]])/2) + 
        \[Chi]sz*(-(Cos[\[Theta]]*Sin[\[Theta]])/2 + 
          (Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]])/2))*
       Sin[\[Alpha] - \[CapitalPsi]] + 
      (\[Chi]sx*Cos[\[Theta]]*Sin[\[Theta]]*Sin[\[Iota]] - 
        \[Chi]sz*Sin[\[Theta]]^2*Sin[\[Iota]])*Sin[\[CapitalPsi]] + 
      (\[Chi]sx*(Cos[\[Theta]]^2/2 + (Cos[\[Theta]]^2*Cos[\[Iota]])/2) + 
        \[Chi]sz*(-(Cos[\[Theta]]*Sin[\[Theta]])/2 - 
          (Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Theta]])/2))*
       Sin[\[Alpha] + \[CapitalPsi]]);

hhatcross3o2 = 8*Pi*Cos[\[Iota]/2]*Sin[\[Theta]]*Sin[\[Iota]/2]^3*
     Sin[\[Alpha] - 2*\[CapitalPsi]] - 4*Pi*Cos[\[Theta]]*Sin[\[Iota]/2]^4*
     Sin[2*\[Alpha] - 2*\[CapitalPsi]] - 8*Pi*Cos[\[Iota]/2]^3*Sin[\[Theta]]*
     Sin[\[Iota]/2]*Sin[\[Alpha] + 2*\[CapitalPsi]] - 
    4*Pi*Cos[\[Theta]]*Cos[\[Iota]/2]^4*Sin[2*\[Alpha] + 2*\[CapitalPsi]] + 
    \[Delta]*((Cos[\[Iota]/2]^4*((-4375*Sin[2*\[Theta]])/384 - 
          (4375*Sin[4*\[Theta]])/256)*Sin[\[Iota]/2]^6 + 
        \[Nu]*Cos[\[Iota]/2]^4*((4375*Sin[2*\[Theta]])/192 + 
          (4375*Sin[4*\[Theta]])/128)*Sin[\[Iota]/2]^6)*
       Sin[\[Alpha] - 5*\[CapitalPsi]] + 
      (\[Nu]*((-625*Cos[2*\[Theta]])/48 - (625*Cos[4*\[Theta]])/16)*
         Cos[\[Iota]/2]^3*Sin[\[Iota]/2]^7 + ((625*Cos[2*\[Theta]])/96 + 
          (625*Cos[4*\[Theta]])/32)*Cos[\[Iota]/2]^3*Sin[\[Iota]/2]^7)*
       Sin[2*\[Alpha] - 5*\[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^2*((625*Sin[2*\[Theta]])/128 - 
          (5625*Sin[4*\[Theta]])/256)*Sin[\[Iota]/2]^8 + 
        Cos[\[Iota]/2]^2*((-625*Sin[2*\[Theta]])/256 + (5625*Sin[4*\[Theta]])/
           512)*Sin[\[Iota]/2]^8)*Sin[3*\[Alpha] - 5*\[CapitalPsi]] + 
      (\[Nu]*(-625/48 - (625*Cos[2*\[Theta]])/24)*Cos[\[Iota]/2]*
         Sin[\[Theta]]^2*Sin[\[Iota]/2]^9 + 
        (625/96 + (625*Cos[2*\[Theta]])/48)*Cos[\[Iota]/2]*Sin[\[Theta]]^2*
         Sin[\[Iota]/2]^9)*Sin[4*\[Alpha] - 5*\[CapitalPsi]] + 
      ((625*Cos[\[Theta]]*Sin[\[Theta]]^3*Sin[\[Iota]/2]^10)/192 - 
        (625*\[Nu]*Cos[\[Theta]]*Sin[\[Theta]]^3*Sin[\[Iota]/2]^10)/96)*
       Sin[5*\[Alpha] - 5*\[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^2*((-4923*Sin[2*\[Theta]])/512 + 
          Cos[\[Iota]]*((459*Sin[2*\[Theta]])/128 - (2079*Sin[4*\[Theta]])/
             256) - (945*Sin[4*\[Theta]])/1024 + Cos[2*\[Iota]]*
           ((567*Sin[2*\[Theta]])/512 + (1701*Sin[4*\[Theta]])/1024))*
         Sin[\[Iota]/2]^4 + Cos[\[Iota]/2]^2*((22203*Sin[2*\[Theta]])/1024 + 
          Cos[2*\[Iota]]*((-567*Sin[2*\[Theta]])/1024 - 
            (1701*Sin[4*\[Theta]])/2048) + (945*Sin[4*\[Theta]])/2048 + 
          Cos[\[Iota]]*((-459*Sin[2*\[Theta]])/256 + (2079*Sin[4*\[Theta]])/
             512))*Sin[\[Iota]/2]^4)*Sin[\[Alpha] - 3*\[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]*(27/16 + (1233*Cos[2*\[Theta]])/128 + 
          (27*Cos[4*\[Theta]])/128 + (27/8 + (27*Cos[2*\[Theta]])/16 + 
            (27*Cos[4*\[Theta]])/16)*Cos[\[Iota]] + 
          ((-81*Cos[2*\[Theta]])/128 - (243*Cos[4*\[Theta]])/128)*
           Cos[2*\[Iota]])*Sin[\[Iota]/2]^5 + Cos[\[Iota]/2]*
         (-27/32 - (4689*Cos[2*\[Theta]])/256 - (27*Cos[4*\[Theta]])/256 + 
          (-27/16 - (27*Cos[2*\[Theta]])/32 - (27*Cos[4*\[Theta]])/32)*
           Cos[\[Iota]] + ((81*Cos[2*\[Theta]])/256 + (243*Cos[4*\[Theta]])/
             256)*Cos[2*\[Iota]])*Sin[\[Iota]/2]^5)*
       Sin[2*\[Alpha] - 3*\[CapitalPsi]] + 
      (\[Nu]*((4761/1024 - (1377*Cos[2*\[Theta]])/1024)*Sin[2*\[Theta]] + 
          (837/256 - (621*Cos[2*\[Theta]])/256)*Cos[\[Iota]]*
           Sin[2*\[Theta]] + (243/1024 - (2187*Cos[2*\[Theta]])/1024)*
           Cos[2*\[Iota]]*Sin[2*\[Theta]])*Sin[\[Iota]/2]^6 + 
        ((-11673/2048 + (1377*Cos[2*\[Theta]])/2048)*Sin[2*\[Theta]] + 
          (-837/512 + (621*Cos[2*\[Theta]])/512)*Cos[\[Iota]]*
           Sin[2*\[Theta]] + (-243/2048 + (2187*Cos[2*\[Theta]])/2048)*
           Cos[2*\[Iota]]*Sin[2*\[Theta]])*Sin[\[Iota]/2]^6)*
       Sin[3*\[Alpha] - 3*\[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]*((81/32 - (27*Cos[2*\[Theta]])/16)*
           Sin[\[Theta]]^2 + (-81/32 - (81*Cos[2*\[Theta]])/16)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^7 + Cos[\[Iota]/2]*
         ((-81/64 + (27*Cos[2*\[Theta]])/32)*Sin[\[Theta]]^2 + 
          (81/64 + (81*Cos[2*\[Theta]])/32)*Cos[\[Iota]]*Sin[\[Theta]]^2)*
         Sin[\[Iota]/2]^7)*Sin[4*\[Alpha] - 3*\[CapitalPsi]] + 
      ((81*Cos[\[Theta]]*Cos[\[Iota]/2]^2*Sin[\[Theta]]^3*Sin[\[Iota]/2]^8)/
         64 - (81*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^2*Sin[\[Theta]]^3*
          Sin[\[Iota]/2]^8)/32)*Sin[5*\[Alpha] - 3*\[CapitalPsi]] + 
      ((683*Cos[\[Theta]]*Sin[\[Theta]])/16384 + 
        (557/4096 - (11*Cos[2*\[Theta]])/12288)*Cos[2*\[Iota]]*
         Sin[2*\[Theta]] + (-1719/32768 + (91*Cos[2*\[Theta]])/32768)*
         Cos[3*\[Iota]]*Sin[2*\[Theta]] - (Cos[\[Theta]]*Sin[3*\[Theta]])/
         16384 + Cos[\[Iota]]*((-10511*Cos[\[Theta]]*Sin[\[Theta]])/49152 + 
          (173*Cos[\[Theta]]*Sin[3*\[Theta]])/49152) + 
        \[Nu]*((85*Cos[\[Theta]]*Sin[\[Theta]])/8192 + 
          (-679/6144 + (11*Cos[2*\[Theta]])/6144)*Cos[2*\[Iota]]*
           Sin[2*\[Theta]] + (-201/16384 - (91*Cos[2*\[Theta]])/16384)*
           Cos[3*\[Iota]]*Sin[2*\[Theta]] + (Cos[\[Theta]]*Sin[3*\[Theta]])/
           8192 + Cos[\[Iota]]*((6031*Cos[\[Theta]]*Sin[\[Theta]])/24576 - 
            (173*Cos[\[Theta]]*Sin[3*\[Theta]])/24576) + 
          Cos[5*\[Iota]]*((-7*Sin[2*\[Theta]])/49152 - (7*Sin[4*\[Theta]])/
             32768) + Cos[4*\[Iota]]*((-37*Sin[2*\[Theta]])/24576 + 
            (91*Sin[4*\[Theta]])/16384)) + Cos[4*\[Iota]]*
         ((37*Sin[2*\[Theta]])/49152 - (91*Sin[4*\[Theta]])/32768) + 
        Cos[5*\[Iota]]*((7*Sin[2*\[Theta]])/98304 + (7*Sin[4*\[Theta]])/
           65536))*Sin[\[Alpha] - \[CapitalPsi]] + 
      (\[Nu]*((19*Cos[4*\[Theta]]*Cos[(3*\[Iota])/2])/512 + 
          (9*Cos[4*\[Theta]]*Cos[(5*\[Iota])/2])/512 + Cos[\[Iota]/2]*
           (-11/16 - (35*Cos[2*\[Theta]])/128 + (79*Cos[4*\[Theta]])/1536 + 
            (1/32 - (37*Cos[2*\[Theta]])/256)*Cos[\[Iota]] + 
            (1/32 + (3*Cos[2*\[Theta]])/128)*Cos[2*\[Iota]] - 
            (Cos[2*\[Theta]]*Cos[3*\[Iota]])/768) - 
          (Cos[4*\[Theta]]*Cos[(7*\[Iota])/2])/512)*Sin[\[Iota]/2]^3 + 
        ((-19*Cos[4*\[Theta]]*Cos[(3*\[Iota])/2])/1024 - 
          (9*Cos[4*\[Theta]]*Cos[(5*\[Iota])/2])/1024 + Cos[\[Iota]/2]*
           (19/32 - (23*Cos[2*\[Theta]])/768 - (79*Cos[4*\[Theta]])/3072 + 
            (-1/64 - (347*Cos[2*\[Theta]])/512)*Cos[\[Iota]] + 
            (-1/64 - (3*Cos[2*\[Theta]])/256)*Cos[2*\[Iota]] + 
            (Cos[2*\[Theta]]*Cos[3*\[Iota]])/1536) + 
          (Cos[4*\[Theta]]*Cos[(7*\[Iota])/2])/1024)*Sin[\[Iota]/2]^3)*
       Sin[2*\[Alpha] - \[CapitalPsi]] + 
      (Cos[\[Iota]/2]^2*((-355*Sin[2*\[Theta]])/1024 + Cos[\[Iota]]*
           ((-13*Sin[2*\[Theta]])/256 - (11*Sin[4*\[Theta]])/512) + 
          Cos[2*\[Iota]]*(-Sin[2*\[Theta]]/1024 + (9*Sin[4*\[Theta]])/2048) - 
          (5*Sin[4*\[Theta]])/2048)*Sin[\[Iota]/2]^4 + \[Nu]*Cos[\[Iota]/2]^2*
         ((-29*Sin[2*\[Theta]])/512 + Cos[2*\[Iota]]*(Sin[2*\[Theta]]/512 - 
            (9*Sin[4*\[Theta]])/1024) + Cos[\[Iota]]*
           ((13*Sin[2*\[Theta]])/128 + (11*Sin[4*\[Theta]])/256) + 
          (5*Sin[4*\[Theta]])/1024)*Sin[\[Iota]/2]^4)*
       Sin[3*\[Alpha] - \[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^3*((7/48 + Cos[2*\[Theta]]/24)*Sin[\[Theta]]^2 + 
          (-1/48 - Cos[2*\[Theta]]/24)*Cos[\[Iota]]*Sin[\[Theta]]^2)*
         Sin[\[Iota]/2]^5 + Cos[\[Iota]/2]^3*((-7/96 - Cos[2*\[Theta]]/48)*
           Sin[\[Theta]]^2 + (1/96 + Cos[2*\[Theta]]/48)*Cos[\[Iota]]*
           Sin[\[Theta]]^2)*Sin[\[Iota]/2]^5)*
       Sin[4*\[Alpha] - \[CapitalPsi]] + 
      ((Cos[\[Theta]]*Cos[\[Iota]/2]^4*Sin[\[Theta]]^3*Sin[\[Iota]/2]^6)/96 - 
        (\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^4*Sin[\[Theta]]^3*
          Sin[\[Iota]/2]^6)/48)*Sin[5*\[Alpha] - \[CapitalPsi]] + 
      ((-77/256 + Cos[2*\[Theta]]/256)*Sin[\[Theta]]^2*Sin[2*\[Iota]] + 
        (5/512 + (7*Cos[2*\[Theta]])/512)*Sin[\[Theta]]^2*Sin[4*\[Iota]] + 
        \[Nu]*((45/128 - Cos[2*\[Theta]]/128)*Sin[\[Theta]]^2*
           Sin[2*\[Iota]] + (-5/256 - (7*Cos[2*\[Theta]])/256)*
           Sin[\[Theta]]^2*Sin[4*\[Iota]]))*Sin[\[CapitalPsi]] + 
      (\[Nu]*(-135/32 - (189*Cos[2*\[Theta]])/32)*Cos[\[Iota]]*
         Sin[\[Theta]]^2*Sin[\[Iota]]^3 + (135/64 + (189*Cos[2*\[Theta]])/64)*
         Cos[\[Iota]]*Sin[\[Theta]]^2*Sin[\[Iota]]^3)*Sin[3*\[CapitalPsi]] + 
      ((-683*Cos[\[Theta]]*Sin[\[Theta]])/16384 + 
        (-557/4096 + (11*Cos[2*\[Theta]])/12288)*Cos[2*\[Iota]]*
         Sin[2*\[Theta]] + (-1719/32768 + (91*Cos[2*\[Theta]])/32768)*
         Cos[3*\[Iota]]*Sin[2*\[Theta]] + (Cos[\[Theta]]*Sin[3*\[Theta]])/
         16384 + Cos[\[Iota]]*((-10511*Cos[\[Theta]]*Sin[\[Theta]])/49152 + 
          (173*Cos[\[Theta]]*Sin[3*\[Theta]])/49152) + 
        \[Nu]*((-85*Cos[\[Theta]]*Sin[\[Theta]])/8192 + 
          (679/6144 - (11*Cos[2*\[Theta]])/6144)*Cos[2*\[Iota]]*
           Sin[2*\[Theta]] + (-201/16384 - (91*Cos[2*\[Theta]])/16384)*
           Cos[3*\[Iota]]*Sin[2*\[Theta]] - (Cos[\[Theta]]*Sin[3*\[Theta]])/
           8192 + Cos[\[Iota]]*((6031*Cos[\[Theta]]*Sin[\[Theta]])/24576 - 
            (173*Cos[\[Theta]]*Sin[3*\[Theta]])/24576) + 
          Cos[4*\[Iota]]*((37*Sin[2*\[Theta]])/24576 - (91*Sin[4*\[Theta]])/
             16384) + Cos[5*\[Iota]]*((-7*Sin[2*\[Theta]])/49152 - 
            (7*Sin[4*\[Theta]])/32768)) + Cos[5*\[Iota]]*
         ((7*Sin[2*\[Theta]])/98304 + (7*Sin[4*\[Theta]])/65536) + 
        Cos[4*\[Iota]]*((-37*Sin[2*\[Theta]])/49152 + (91*Sin[4*\[Theta]])/
           32768))*Sin[\[Alpha] + \[CapitalPsi]] + 
      (Cos[\[Iota]/2]^3*(19/32 - (23*Cos[2*\[Theta]])/768 - 
          (79*Cos[4*\[Theta]])/3072 + (1/64 + (347*Cos[2*\[Theta]])/512)*
           Cos[\[Iota]] + (-1/64 - (3*Cos[2*\[Theta]])/256)*Cos[2*\[Iota]] - 
          (Cos[2*\[Theta]]*Cos[3*\[Iota]])/1536)*Sin[\[Iota]/2] + 
        (19*Cos[4*\[Theta]]*Cos[\[Iota]/2]^3*Sin[(3*\[Iota])/2])/1024 - 
        (9*Cos[4*\[Theta]]*Cos[\[Iota]/2]^3*Sin[(5*\[Iota])/2])/1024 - 
        (Cos[4*\[Theta]]*Cos[\[Iota]/2]^3*Sin[(7*\[Iota])/2])/1024 + 
        \[Nu]*(Cos[\[Iota]/2]^3*(-11/16 - (35*Cos[2*\[Theta]])/128 + 
            (79*Cos[4*\[Theta]])/1536 + (-1/32 + (37*Cos[2*\[Theta]])/256)*
             Cos[\[Iota]] + (1/32 + (3*Cos[2*\[Theta]])/128)*Cos[2*\[Iota]] + 
            (Cos[2*\[Theta]]*Cos[3*\[Iota]])/768)*Sin[\[Iota]/2] - 
          (19*Cos[4*\[Theta]]*Cos[\[Iota]/2]^3*Sin[(3*\[Iota])/2])/512 + 
          (9*Cos[4*\[Theta]]*Cos[\[Iota]/2]^3*Sin[(5*\[Iota])/2])/512 + 
          (Cos[4*\[Theta]]*Cos[\[Iota]/2]^3*Sin[(7*\[Iota])/2])/512))*
       Sin[2*\[Alpha] + \[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^4*((29*Sin[2*\[Theta]])/512 + 
          Cos[2*\[Iota]]*(-Sin[2*\[Theta]]/512 + (9*Sin[4*\[Theta]])/1024) + 
          Cos[\[Iota]]*((13*Sin[2*\[Theta]])/128 + (11*Sin[4*\[Theta]])/
             256) - (5*Sin[4*\[Theta]])/1024)*Sin[\[Iota]/2]^2 + 
        Cos[\[Iota]/2]^4*((355*Sin[2*\[Theta]])/1024 + Cos[\[Iota]]*
           ((-13*Sin[2*\[Theta]])/256 - (11*Sin[4*\[Theta]])/512) + 
          Cos[2*\[Iota]]*(Sin[2*\[Theta]]/1024 - (9*Sin[4*\[Theta]])/2048) + 
          (5*Sin[4*\[Theta]])/2048)*Sin[\[Iota]/2]^2)*
       Sin[3*\[Alpha] + \[CapitalPsi]] + 
      (Cos[\[Iota]/2]^5*((-7/96 - Cos[2*\[Theta]]/48)*Sin[\[Theta]]^2 + 
          (-1/96 - Cos[2*\[Theta]]/48)*Cos[\[Iota]]*Sin[\[Theta]]^2)*
         Sin[\[Iota]/2]^3 + \[Nu]*Cos[\[Iota]/2]^5*
         ((7/48 + Cos[2*\[Theta]]/24)*Sin[\[Theta]]^2 + 
          (1/48 + Cos[2*\[Theta]]/24)*Cos[\[Iota]]*Sin[\[Theta]]^2)*
         Sin[\[Iota]/2]^3)*Sin[4*\[Alpha] + \[CapitalPsi]] + 
      (-(Cos[\[Theta]]*Cos[\[Iota]/2]^6*Sin[\[Theta]]^3*Sin[\[Iota]/2]^4)/
         96 + (\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^6*Sin[\[Theta]]^3*
          Sin[\[Iota]/2]^4)/48)*Sin[5*\[Alpha] + \[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^4*((4923*Sin[2*\[Theta]])/512 + 
          Cos[\[Iota]]*((459*Sin[2*\[Theta]])/128 - (2079*Sin[4*\[Theta]])/
             256) + Cos[2*\[Iota]]*((-567*Sin[2*\[Theta]])/512 - 
            (1701*Sin[4*\[Theta]])/1024) + (945*Sin[4*\[Theta]])/1024)*
         Sin[\[Iota]/2]^2 + Cos[\[Iota]/2]^4*((-22203*Sin[2*\[Theta]])/1024 + 
          Cos[2*\[Iota]]*((567*Sin[2*\[Theta]])/1024 + (1701*Sin[4*\[Theta]])/
             2048) - (945*Sin[4*\[Theta]])/2048 + Cos[\[Iota]]*
           ((-459*Sin[2*\[Theta]])/256 + (2079*Sin[4*\[Theta]])/512))*
         Sin[\[Iota]/2]^2)*Sin[\[Alpha] + 3*\[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^5*(27/16 + (1233*Cos[2*\[Theta]])/128 + 
          (27*Cos[4*\[Theta]])/128 + (-27/8 - (27*Cos[2*\[Theta]])/16 - 
            (27*Cos[4*\[Theta]])/16)*Cos[\[Iota]] + 
          ((-81*Cos[2*\[Theta]])/128 - (243*Cos[4*\[Theta]])/128)*
           Cos[2*\[Iota]])*Sin[\[Iota]/2] + Cos[\[Iota]/2]^5*
         (-27/32 - (4689*Cos[2*\[Theta]])/256 - (27*Cos[4*\[Theta]])/256 + 
          (27/16 + (27*Cos[2*\[Theta]])/32 + (27*Cos[4*\[Theta]])/32)*
           Cos[\[Iota]] + ((81*Cos[2*\[Theta]])/256 + (243*Cos[4*\[Theta]])/
             256)*Cos[2*\[Iota]])*Sin[\[Iota]/2])*
       Sin[2*\[Alpha] + 3*\[CapitalPsi]] + 
      (Cos[\[Iota]/2]^6*((11673*Sin[2*\[Theta]])/2048 + Cos[2*\[Iota]]*
           ((243*Sin[2*\[Theta]])/2048 - (2187*Sin[4*\[Theta]])/4096) + 
          Cos[\[Iota]]*((-837*Sin[2*\[Theta]])/512 + (621*Sin[4*\[Theta]])/
             1024) - (1377*Sin[4*\[Theta]])/4096) + \[Nu]*Cos[\[Iota]/2]^6*
         ((-4761*Sin[2*\[Theta]])/1024 + Cos[\[Iota]]*
           ((837*Sin[2*\[Theta]])/256 - (621*Sin[4*\[Theta]])/512) + 
          (1377*Sin[4*\[Theta]])/2048 + Cos[2*\[Iota]]*
           ((-243*Sin[2*\[Theta]])/1024 + (2187*Sin[4*\[Theta]])/2048)))*
       Sin[3*\[Alpha] + 3*\[CapitalPsi]] + 
      (Cos[\[Iota]/2]^7*((-81/64 + (27*Cos[2*\[Theta]])/32)*Sin[\[Theta]]^2 + 
          (-81/64 - (81*Cos[2*\[Theta]])/32)*Cos[\[Iota]]*Sin[\[Theta]]^2)*
         Sin[\[Iota]/2] + \[Nu]*Cos[\[Iota]/2]^7*
         ((81/32 - (27*Cos[2*\[Theta]])/16)*Sin[\[Theta]]^2 + 
          (81/32 + (81*Cos[2*\[Theta]])/16)*Cos[\[Iota]]*Sin[\[Theta]]^2)*
         Sin[\[Iota]/2])*Sin[4*\[Alpha] + 3*\[CapitalPsi]] + 
      ((-81*Cos[\[Theta]]*Cos[\[Iota]/2]^8*Sin[\[Theta]]^3*Sin[\[Iota]/2]^2)/
         64 + (81*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^8*Sin[\[Theta]]^3*
          Sin[\[Iota]/2]^2)/32)*Sin[5*\[Alpha] + 3*\[CapitalPsi]] + 
      (\[Nu]*Cos[\[Iota]/2]^6*((-4375*Sin[2*\[Theta]])/192 - 
          (4375*Sin[4*\[Theta]])/128)*Sin[\[Iota]/2]^4 + 
        Cos[\[Iota]/2]^6*((4375*Sin[2*\[Theta]])/384 + (4375*Sin[4*\[Theta]])/
           256)*Sin[\[Iota]/2]^4)*Sin[\[Alpha] + 5*\[CapitalPsi]] + 
      (\[Nu]*((-625*Cos[2*\[Theta]])/48 - (625*Cos[4*\[Theta]])/16)*
         Cos[\[Iota]/2]^7*Sin[\[Iota]/2]^3 + ((625*Cos[2*\[Theta]])/96 + 
          (625*Cos[4*\[Theta]])/32)*Cos[\[Iota]/2]^7*Sin[\[Iota]/2]^3)*
       Sin[2*\[Alpha] + 5*\[CapitalPsi]] + 
      (Cos[\[Iota]/2]^8*((625*Sin[2*\[Theta]])/256 - (5625*Sin[4*\[Theta]])/
           512)*Sin[\[Iota]/2]^2 + \[Nu]*Cos[\[Iota]/2]^8*
         ((-625*Sin[2*\[Theta]])/128 + (5625*Sin[4*\[Theta]])/256)*
         Sin[\[Iota]/2]^2)*Sin[3*\[Alpha] + 5*\[CapitalPsi]] + 
      (\[Nu]*(-625/48 - (625*Cos[2*\[Theta]])/24)*Cos[\[Iota]/2]^9*
         Sin[\[Theta]]^2*Sin[\[Iota]/2] + (625/96 + (625*Cos[2*\[Theta]])/48)*
         Cos[\[Iota]/2]^9*Sin[\[Theta]]^2*Sin[\[Iota]/2])*
       Sin[4*\[Alpha] + 5*\[CapitalPsi]] + 
      ((-625*Cos[\[Theta]]*Cos[\[Iota]/2]^10*Sin[\[Theta]]^3)/192 + 
        (625*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^10*Sin[\[Theta]]^3)/96)*
       Sin[5*\[Alpha] + 5*\[CapitalPsi]]);

hhatcross3o2SO = \[Chi]sy*(2*Cos[\[Iota]]^3*Sin[\[Theta]] - 
      \[Nu]*Cos[\[Iota]]^3*Sin[\[Theta]]) + 
    \[Chi]sy*Cos[2*\[Alpha] + 2*\[CapitalPsi]]*
     (\[Nu]*Cos[\[Iota]/2]^4*((-5*Sin[\[Theta]])/3 + 
        (2*Cos[\[Iota]]*Sin[\[Theta]])/3) + Cos[\[Iota]/2]^4*
       ((-14*Sin[\[Theta]])/3 + (20*Cos[\[Iota]]*Sin[\[Theta]])/3)) + 
    \[Chi]sy*Cos[3*\[Alpha] + 2*\[CapitalPsi]]*
     ((-20*Cos[\[Theta]]*Cos[\[Iota]/2]^5*Sin[\[Iota]/2])/3 - 
      (2*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^5*Sin[\[Iota]/2])/3) + 
    \[Chi]sy*Cos[\[Alpha] + 2*\[CapitalPsi]]*
     (\[Nu]*Cos[\[Iota]/2]^3*((7*Cos[\[Theta]])/3 + 
        (Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2] + 
      Cos[\[Iota]/2]^3*((-2*Cos[\[Theta]])/3 + 
        (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]) + 
    \[Chi]sy*Cos[\[Alpha] - 2*\[CapitalPsi]]*
     (Cos[\[Iota]/2]*((-2*Cos[\[Theta]])/3 - (10*Cos[\[Theta]]*Cos[\[Iota]])/
         3)*Sin[\[Iota]/2]^3 + \[Nu]*Cos[\[Iota]/2]*((7*Cos[\[Theta]])/3 - 
        (Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]^3) + 
    \[Chi]sy*Cos[2*\[Alpha] - 2*\[CapitalPsi]]*
     (\[Nu]*((5*Sin[\[Theta]])/3 + (2*Cos[\[Iota]]*Sin[\[Theta]])/3)*
       Sin[\[Iota]/2]^4 + ((14*Sin[\[Theta]])/3 + 
        (20*Cos[\[Iota]]*Sin[\[Theta]])/3)*Sin[\[Iota]/2]^4) + 
    \[Chi]sy*Cos[3*\[Alpha] - 2*\[CapitalPsi]]*
     ((-20*Cos[\[Theta]]*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5)/3 - 
      (2*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5)/3) + 
    \[Chi]sy*Cos[2*\[Alpha]]*(2*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2 - 
      \[Nu]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2) + 
    \[Chi]sy*Cos[2*\[CapitalPsi]]*
     ((10*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/3 + 
      (\[Nu]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2)/3) + 
    \[Chi]sx*Sin[3*\[Alpha]]*(Cos[\[Theta]]*Sin[\[Iota]]^3 - 
      (\[Nu]*Cos[\[Theta]]*Sin[\[Iota]]^3)/2) + \[Chi]sy*Cos[3*\[Alpha]]*
     (-(Cos[\[Theta]]*Sin[\[Iota]]^3) + (\[Nu]*Cos[\[Theta]]*Sin[\[Iota]]^3)/
       2) + Sin[\[Alpha]]*
     (\[Chi]sx*(((-3*Cos[\[Theta]])/2 - (Cos[\[Theta]]*Cos[2*\[Iota]])/2)*
         Sin[\[Iota]] + \[Nu]*((3*Cos[\[Theta]])/4 + 
          (Cos[\[Theta]]*Cos[2*\[Iota]])/4)*Sin[\[Iota]]) + 
      \[Chi]sz*(-2*Cos[2*\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]] + 
        \[Nu]*Cos[2*\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]])) + 
    Sin[2*\[Alpha]]*(\[Chi]sz*(2*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Iota]]^2 - 
        \[Nu]*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Iota]]^2) + 
      \[Chi]sx*(-2*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2 + 
        \[Nu]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2)) + 
    \[Chi]sy*Cos[\[Alpha]]*((-5*Cos[\[Theta]]*Sin[\[Iota]])/4 - 
      (Cos[\[Theta]]*Sin[3*\[Iota]])/4 + 
      \[Nu]*((5*Cos[\[Theta]]*Sin[\[Iota]])/8 + 
        (Cos[\[Theta]]*Sin[3*\[Iota]])/8)) + 
    (\[Chi]sx*(Cos[\[Iota]/2]*((-2*Cos[\[Theta]])/3 - 
          (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]^3 + 
        \[Nu]*Cos[\[Iota]/2]*((-5*Cos[\[Theta]])/3 + 4*Cos[3*\[Theta]] - 
          (Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]^3) + 
      \[Chi]sz*(Cos[\[Iota]/2]*(-4*Sin[\[Theta]] - 
          (40*Cos[\[Iota]]*Sin[\[Theta]])/3)*Sin[\[Iota]/2]^3 + 
        \[Nu]*Cos[\[Iota]/2]*(-2*Sin[\[Theta]] - 
          (4*Cos[\[Iota]]*Sin[\[Theta]])/3 - 4*Sin[3*\[Theta]])*
         Sin[\[Iota]/2]^3))*Sin[\[Alpha] - 2*\[CapitalPsi]] + 
    (\[Chi]sz*(\[Nu]*(5*Cos[\[Theta]] + Cos[3*\[Theta]] + 
          (2*Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]^4 + 
        (4*Cos[\[Theta]] + (20*Cos[\[Theta]]*Cos[\[Iota]])/3)*
         Sin[\[Iota]/2]^4) + \[Chi]sx*
       (((-14*Sin[\[Theta]])/3 - (20*Cos[\[Iota]]*Sin[\[Theta]])/3)*
         Sin[\[Iota]/2]^4 + \[Nu]*((10*Sin[\[Theta]])/3 - 
          (2*Cos[\[Iota]]*Sin[\[Theta]])/3 + Sin[3*\[Theta]])*
         Sin[\[Iota]/2]^4))*Sin[2*\[Alpha] - 2*\[CapitalPsi]] + 
    \[Chi]sx*((20*Cos[\[Theta]]*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5)/3 + 
      (2*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5)/3)*
     Sin[3*\[Alpha] - 2*\[CapitalPsi]] + 
    (-6*\[Nu]*\[Chi]sz*Cos[\[Theta]]*Sin[\[Theta]]^2*Sin[\[Iota]]^2 + 
      \[Chi]sx*((Sin[\[Theta]]*Sin[\[Iota]]^2)/3 + 
        \[Nu]*(-7/6 + 3*Cos[2*\[Theta]])*Sin[\[Theta]]*Sin[\[Iota]]^2))*
     Sin[2*\[CapitalPsi]] + 
    (\[Chi]sx*(\[Nu]*Cos[\[Iota]/2]^3*((-5*Cos[\[Theta]])/3 + 
          4*Cos[3*\[Theta]] + (Cos[\[Theta]]*Cos[\[Iota]])/3)*
         Sin[\[Iota]/2] + Cos[\[Iota]/2]^3*((-2*Cos[\[Theta]])/3 + 
          (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]) + 
      \[Chi]sz*(Cos[\[Iota]/2]^3*(-4*Sin[\[Theta]] + 
          (40*Cos[\[Iota]]*Sin[\[Theta]])/3)*Sin[\[Iota]/2] + 
        \[Nu]*Cos[\[Iota]/2]^3*(-2*Sin[\[Theta]] + 
          (4*Cos[\[Iota]]*Sin[\[Theta]])/3 - 4*Sin[3*\[Theta]])*
         Sin[\[Iota]/2]))*Sin[\[Alpha] + 2*\[CapitalPsi]] + 
    (\[Chi]sz*(\[Nu]*Cos[\[Iota]/2]^4*(-5*Cos[\[Theta]] - Cos[3*\[Theta]] + 
          (2*Cos[\[Theta]]*Cos[\[Iota]])/3) + Cos[\[Iota]/2]^4*
         (-4*Cos[\[Theta]] + (20*Cos[\[Theta]]*Cos[\[Iota]])/3)) + 
      \[Chi]sx*(Cos[\[Iota]/2]^4*((14*Sin[\[Theta]])/3 - 
          (20*Cos[\[Iota]]*Sin[\[Theta]])/3) + \[Nu]*Cos[\[Iota]/2]^4*
         ((-10*Sin[\[Theta]])/3 - (2*Cos[\[Iota]]*Sin[\[Theta]])/3 - 
          Sin[3*\[Theta]])))*Sin[2*\[Alpha] + 2*\[CapitalPsi]] + 
    \[Chi]sx*((20*Cos[\[Theta]]*Cos[\[Iota]/2]^5*Sin[\[Iota]/2])/3 + 
      (2*\[Nu]*Cos[\[Theta]]*Cos[\[Iota]/2]^5*Sin[\[Iota]/2])/3)*
     Sin[3*\[Alpha] + 2*\[CapitalPsi]] + 
    \[Delta]*(2*\[Chi]ay*Cos[\[Iota]]^3*Sin[\[Theta]] + 
      \[Chi]ay*Cos[\[Iota]/2]^4*Cos[2*\[Alpha] + 2*\[CapitalPsi]]*
       ((-14*Sin[\[Theta]])/3 + (20*Cos[\[Iota]]*Sin[\[Theta]])/3) + 
      \[Chi]ay*Cos[\[Iota]/2]^3*((-2*Cos[\[Theta]])/3 + 
        (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Cos[\[Alpha] + 2*\[CapitalPsi]]*
       Sin[\[Iota]/2] - (20*\[Chi]ay*Cos[\[Theta]]*Cos[\[Iota]/2]^5*
        Cos[3*\[Alpha] + 2*\[CapitalPsi]]*Sin[\[Iota]/2])/3 + 
      \[Chi]ay*Cos[\[Iota]/2]*((-2*Cos[\[Theta]])/3 - 
        (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Cos[\[Alpha] - 2*\[CapitalPsi]]*
       Sin[\[Iota]/2]^3 + \[Chi]ay*Cos[2*\[Alpha] - 2*\[CapitalPsi]]*
       ((14*Sin[\[Theta]])/3 + (20*Cos[\[Iota]]*Sin[\[Theta]])/3)*
       Sin[\[Iota]/2]^4 - (20*\[Chi]ay*Cos[\[Theta]]*Cos[\[Iota]/2]*
        Cos[3*\[Alpha] - 2*\[CapitalPsi]]*Sin[\[Iota]/2]^5)/3 + 
      2*\[Chi]ay*Cos[2*\[Alpha]]*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2 + 
      (10*\[Chi]ay*Cos[\[Iota]]*Cos[2*\[CapitalPsi]]*Sin[\[Theta]]*
        Sin[\[Iota]]^2)/3 - \[Chi]ay*Cos[3*\[Alpha]]*Cos[\[Theta]]*
       Sin[\[Iota]]^3 + \[Chi]ax*Cos[\[Theta]]*Sin[3*\[Alpha]]*
       Sin[\[Iota]]^3 + Sin[\[Alpha]]*(\[Chi]ax*((-3*Cos[\[Theta]])/2 - 
          (Cos[\[Theta]]*Cos[2*\[Iota]])/2)*Sin[\[Iota]] - 
        2*\[Chi]az*Cos[2*\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]) + 
      Sin[2*\[Alpha]]*(2*\[Chi]az*Cos[\[Theta]]*Cos[\[Iota]]*Sin[\[Iota]]^2 - 
        2*\[Chi]ax*Cos[\[Iota]]*Sin[\[Theta]]*Sin[\[Iota]]^2) + 
      \[Chi]ay*Cos[\[Alpha]]*((-5*Cos[\[Theta]]*Sin[\[Iota]])/4 - 
        (Cos[\[Theta]]*Sin[3*\[Iota]])/4) + 
      (\[Chi]ax*Cos[\[Iota]/2]*((-2*Cos[\[Theta]])/3 - 
          (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2]^3 + 
        \[Chi]az*Cos[\[Iota]/2]*(-4*Sin[\[Theta]] - 
          (40*Cos[\[Iota]]*Sin[\[Theta]])/3)*Sin[\[Iota]/2]^3)*
       Sin[\[Alpha] - 2*\[CapitalPsi]] + 
      (\[Chi]az*(4*Cos[\[Theta]] + (20*Cos[\[Theta]]*Cos[\[Iota]])/3)*
         Sin[\[Iota]/2]^4 + \[Chi]ax*((-14*Sin[\[Theta]])/3 - 
          (20*Cos[\[Iota]]*Sin[\[Theta]])/3)*Sin[\[Iota]/2]^4)*
       Sin[2*\[Alpha] - 2*\[CapitalPsi]] + 
      (20*\[Chi]ax*Cos[\[Theta]]*Cos[\[Iota]/2]*Sin[\[Iota]/2]^5*
        Sin[3*\[Alpha] - 2*\[CapitalPsi]])/3 + 
      (\[Chi]ax*Sin[\[Theta]]*Sin[\[Iota]]^2*Sin[2*\[CapitalPsi]])/3 + 
      (\[Chi]ax*Cos[\[Iota]/2]^3*((-2*Cos[\[Theta]])/3 + 
          (10*Cos[\[Theta]]*Cos[\[Iota]])/3)*Sin[\[Iota]/2] + 
        \[Chi]az*Cos[\[Iota]/2]^3*(-4*Sin[\[Theta]] + 
          (40*Cos[\[Iota]]*Sin[\[Theta]])/3)*Sin[\[Iota]/2])*
       Sin[\[Alpha] + 2*\[CapitalPsi]] + 
      (\[Chi]az*Cos[\[Iota]/2]^4*(-4*Cos[\[Theta]] + 
          (20*Cos[\[Theta]]*Cos[\[Iota]])/3) + \[Chi]ax*Cos[\[Iota]/2]^4*
         ((14*Sin[\[Theta]])/3 - (20*Cos[\[Iota]]*Sin[\[Theta]])/3))*
       Sin[2*\[Alpha] + 2*\[CapitalPsi]] + 
      (20*\[Chi]ax*Cos[\[Theta]]*Cos[\[Iota]/2]^5*Sin[\[Iota]/2]*
        Sin[3*\[Alpha] + 2*\[CapitalPsi]])/3);

(* gravitational-wave modes hlm for l smaller than 5 and m non negative *)

(* hlm[2,2], hlm[2,1], hlm[3,3] coincide with the quantities shown in Eqs 
   B1, B2, B3 respectively *)

hlm[2, 2] = (-3*M*Sqrt[Pi/5]*v^2*\[Nu]*
     ((E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4 + 
        (1 + E^(I*\[Iota]))^4)/(6*E^((2*I)*\[Iota])) + 
      ((I/9)*(E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
          (1 + E^(I*\[Iota])) - (-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^3)*v*
        \[Delta])/E^(I*(2*\[Iota] - \[CapitalPsi])) + 
      v^2*((-107*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4 - 
          107*(1 + E^(I*\[Iota]))^4)/(252*E^((2*I)*\[Iota])) + 
        (55*(E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4 + 
           (1 + E^(I*\[Iota]))^4)*\[Nu])/(252*E^((2*I)*\[Iota])) + 
        (E^(I*(\[Alpha] - \[Iota] + \[CapitalPsi]))*
          (E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 - 
           (1 + E^(I*\[Iota]))^2)*\[Chi]ax)/3 + 
        (E^(I*(\[Alpha] - \[Iota] + \[CapitalPsi]))*
          (E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 - 
           (1 + E^(I*\[Iota]))^2)*\[Delta]*\[Chi]sx)/3 + 
        I*((E^(I*(\[Alpha] - \[Iota] + \[CapitalPsi]))*
            (-(E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2) + 
             (1 + E^(I*\[Iota]))^2)*\[Chi]ay)/3 + 
          (E^(I*(\[Alpha] - \[Iota] + \[CapitalPsi]))*
            (-(E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2) + 
             (1 + E^(I*\[Iota]))^2)*\[Delta]*\[Chi]sy)/3)) + 
      v^3*(((E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4 + 
           (1 + E^(I*\[Iota]))^4)*Pi)/(3*E^((2*I)*\[Iota])) + 
        \[Delta]*(((-5*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^5 + 
             E^((2*I)*\[Alpha])*(1 + E^(I*\[Iota]))^3*(-5 + 7*E^(I*\[Iota]) - 
               7*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (1 + E^(I*\[Iota]))*(-5 + 5*E^((2*I)*\[Alpha]) + 5*
                E^((2*I)*\[Iota])*(-1 + E^((2*I)*\[Alpha])) + 2*E^(I*\[Iota])*
                (5 + E^((2*I)*\[Alpha]))) + 6*E^((2*I)*\[CapitalPsi])*
              ((-1 + E^((2*I)*\[Iota]))^3 - E^((2*I)*\[Alpha])*
                (-1 - 5*E^((2*I)*\[Iota]) + 5*E^((4*I)*\[Iota]) + 
                 E^((6*I)*\[Iota]))))*\[Chi]ay)/
           (36*E^(I*(\[Alpha] + 3*\[Iota]))) + 
          ((6*E^((2*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2*
              (1 + E^((2*I)*\[Iota])) - (1 + E^(I*\[Iota]))^4*
              (5 - 6*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])) - 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
              (5 + 6*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])))*\[Chi]az)/
           (18*E^((3*I)*\[Iota]))) + 
        I*(\[Delta]*((-17*E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*(1 + 
                E^(I*\[Iota])) + 17*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^
                3)/(252*E^(I*(2*\[Iota] - \[CapitalPsi]))) + 
            ((5*E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
                (1 + E^(I*\[Iota])) - 5*(-1 + E^(I*\[Iota]))*
                (1 + E^(I*\[Iota]))^3)*\[Nu])/(63*E^(I*(2*\[Iota] - 
                 \[CapitalPsi]))) + ((5*(-1 + E^(I*\[Iota]))*
                (1 + E^(I*\[Iota]))^5 + E^((2*I)*\[Alpha])*
                (1 + E^(I*\[Iota]))^3*(-5 + 7*E^(I*\[Iota]) - 
                 7*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) + 
               E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
                (1 + E^(I*\[Iota]))*(5*(-1 + E^(I*\[Iota]))^2 + 
                 E^((2*I)*\[Alpha])*(5 + 2*E^(I*\[Iota]) + 
                   5*E^((2*I)*\[Iota]))) + 6*E^((2*I)*\[CapitalPsi])*
                (-(-1 + E^((2*I)*\[Iota]))^3 - E^((2*I)*\[Alpha])*
                  (-1 - 5*E^((2*I)*\[Iota]) + 5*E^((4*I)*\[Iota]) + 
                   E^((6*I)*\[Iota]))))*\[Chi]ax)/
             (36*E^(I*(\[Alpha] + 3*\[Iota])))) + 
          ((5*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^5 + E^((2*I)*\[Alpha])*
              (1 + E^(I*\[Iota]))^3*(-5 + 7*E^(I*\[Iota]) - 7*
                E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (1 + E^(I*\[Iota]))*(5*(-1 + E^(I*\[Iota]))^2 + 
               E^((2*I)*\[Alpha])*(5 + 2*E^(I*\[Iota]) + 
                 5*E^((2*I)*\[Iota]))) + 6*E^((2*I)*\[CapitalPsi])*
              (-(-1 + E^((2*I)*\[Iota]))^3 - E^((2*I)*\[Alpha])*
                (-1 - 5*E^((2*I)*\[Iota]) + 5*E^((4*I)*\[Iota]) + 
                 E^((6*I)*\[Iota]))))*\[Chi]sx)/
           (36*E^(I*(\[Alpha] + 3*\[Iota]))) + 
          (((-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^3*(1 + E^((2*I)*
                 \[Alpha]) + E^((2*I)*\[Iota])*(1 + E^((2*I)*\[Alpha])) - 2*
                E^(I*\[Iota])*(-1 + 9*E^((2*I)*\[Alpha]))) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (1 + E^(I*\[Iota]))*(1 + E^((2*I)*\[Alpha]) + E^((2*I)*\[Iota])*
                (1 + E^((2*I)*\[Alpha])) + 2*E^(I*\[Iota])*(-1 + 
                 9*E^((2*I)*\[Alpha]))) + 6*E^((2*I)*\[CapitalPsi])*
              ((-1 + E^((2*I)*\[Iota]))^3 + E^((2*I)*\[Alpha])*
                (-1 - 5*E^((2*I)*\[Iota]) + 5*E^((4*I)*\[Iota]) + 
                 E^((6*I)*\[Iota]))))*\[Nu]*\[Chi]sx)/
           (72*E^(I*(\[Alpha] + 3*\[Iota])))) + 
        ((-5*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^5 + E^((2*I)*\[Alpha])*
            (1 + E^(I*\[Iota]))^3*(-5 + 7*E^(I*\[Iota]) - 
             7*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) + 
           E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*(1 + E^(I*\[Iota]))*
            (-5 + 5*E^((2*I)*\[Alpha]) + 5*E^((2*I)*\[Iota])*
              (-1 + E^((2*I)*\[Alpha])) + 2*E^(I*\[Iota])*
              (5 + E^((2*I)*\[Alpha]))) + 6*E^((2*I)*\[CapitalPsi])*
            ((-1 + E^((2*I)*\[Iota]))^3 - E^((2*I)*\[Alpha])*
              (-1 - 5*E^((2*I)*\[Iota]) + 5*E^((4*I)*\[Iota]) + E^
                ((6*I)*\[Iota]))))*\[Chi]sy)/
         (36*E^(I*(\[Alpha] + 3*\[Iota]))) + 
        ((6*E^((2*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2*
            (1 + E^((2*I)*\[Iota])) - (1 + E^(I*\[Iota]))^4*
            (5 - 6*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])) - 
           E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
            (5 + 6*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])))*\[Chi]sz)/
         (18*E^((3*I)*\[Iota])) + 
        \[Nu]*(((-((-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^5) + 
             E^((2*I)*\[Alpha])*(1 + E^(I*\[Iota]))^3*(-1 + 19*
                E^(I*\[Iota]) - 19*E^((2*I)*\[Iota]) + E^((3*I)*\[Iota])) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (1 + E^(I*\[Iota]))*(-1 + E^((2*I)*\[Alpha]) + 
               E^((2*I)*\[Iota])*(-1 + E^((2*I)*\[Alpha])) + 2*E^(I*\[Iota])*
                (1 + 9*E^((2*I)*\[Alpha]))) + 6*E^((2*I)*\[CapitalPsi])*
              (-(-1 + E^((2*I)*\[Iota]))^3 + E^((2*I)*\[Alpha])*
                (-1 - 5*E^((2*I)*\[Iota]) + 5*E^((4*I)*\[Iota]) + 
                 E^((6*I)*\[Iota]))))*\[Chi]sy)/
           (72*E^(I*(\[Alpha] + 3*\[Iota]))) + 
          ((-6*E^((2*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2*
              (1 + E^((2*I)*\[Iota])) - (1 + E^(I*\[Iota]))^4*
              (1 - 10*E^(I*\[Iota]) + E^((2*I)*\[Iota])) - 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
              (1 + 10*E^(I*\[Iota]) + E^((2*I)*\[Iota])))*\[Chi]sz)/
           (36*E^((3*I)*\[Iota]))))))/
    (DL*E^((2*I)*(\[Alpha] + \[CapitalPsi])));
 
hlm[2, 1] = ((-2*I)*M*Sqrt[Pi/5]*v^2*\[Nu]*
     ((-(E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
          (1 + E^(I*\[Iota]))) - (-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^3)/
       (2*E^(I*(2*\[Iota] + \[CapitalPsi]))) + 
      ((I/3)*(1 + E^(I*\[Iota]) + E^((3*I)*\[Iota]) + E^((4*I)*\[Iota]) - 
         E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]) + 
           E^((2*I)*\[Iota])))*v*\[Delta])/E^((2*I)*\[Iota]) + 
      v^3*((-(E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
            (1 + E^(I*\[Iota]))*Pi) - (-1 + E^(I*\[Iota]))*
           (1 + E^(I*\[Iota]))^3*Pi)/E^(I*(2*\[Iota] + \[CapitalPsi])) + 
        \[Delta]*((((1 + E^(I*\[Iota]))^4*(5 - 7*E^(I*\[Iota]) + 5*
                E^((2*I)*\[Iota])) - E^((2*I)*\[Alpha])*
              (-1 + E^((2*I)*\[Iota]))^2*(5 + E^(I*\[Iota]) + 5*
                E^((2*I)*\[Iota])) + 6*E^((2*I)*\[CapitalPsi])*
              (1 + E^((2*I)*\[Iota]))*(-(-1 + E^((2*I)*\[Iota]))^2 + 
               E^((2*I)*\[Alpha])*(1 + E^((2*I)*\[Iota]))^2) + 
             E^((4*I)*\[CapitalPsi])*(-(E^((2*I)*\[Alpha])*
                 (-1 + E^((2*I)*\[Iota]))^2*(5 - E^(I*\[Iota]) + 
                  5*E^((2*I)*\[Iota]))) + (-1 + E^(I*\[Iota]))^4*
                (5 + 7*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]))))*\[Chi]ay)/
           (12*E^(I*(\[Alpha] + 3*\[Iota] + \[CapitalPsi]))) + 
          (((1 + E^(I*\[Iota]))^3*(-5 + 8*E^(I*\[Iota]) - 8*
                E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (5 + 8*E^(I*\[Iota]) + 8*E^((2*I)*\[Iota]) + 5*
                E^((3*I)*\[Iota])) - 6*E^((2*I)*\[CapitalPsi])*
              (-1 + E^((2*I)*\[Iota]) - E^((4*I)*\[Iota]) + E^((6*I)*
                 \[Iota])))*\[Chi]az)/
           (6*E^(I*(3*\[Iota] + \[CapitalPsi])))) + 
        I*(\[Delta]*((-17 + 17*E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^
                2*(1 + E^(I*\[Iota]) + E^((2*I)*\[Iota])) - 17*E^(I*\[Iota])*(
                1 + E^((2*I)*\[Iota]) + E^((3*I)*\[Iota])))/
             (84*E^((2*I)*\[Iota])) + (5*(1 + E^(I*\[Iota]) + E^
                ((3*I)*\[Iota]) + E^((4*I)*\[Iota]) - E^((2*I)*\[CapitalPsi])*
                (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]) + 
                 E^((2*I)*\[Iota])))*\[Nu])/(21*E^((2*I)*\[Iota])) + 
            ((-((1 + E^(I*\[Iota]))^4*(5 - 7*E^(I*\[Iota]) + 
                  5*E^((2*I)*\[Iota]))) - E^((2*I)*\[Alpha])*
                (-1 + E^((2*I)*\[Iota]))^2*(5 + E^(I*\[Iota]) + 
                 5*E^((2*I)*\[Iota])) + 6*E^((2*I)*\[CapitalPsi])*
                (1 + E^((2*I)*\[Iota]))*((-1 + E^((2*I)*\[Iota]))^2 + 
                 E^((2*I)*\[Alpha])*(1 + E^((2*I)*\[Iota]))^2) + 
               E^((4*I)*\[CapitalPsi])*(-(E^((2*I)*\[Alpha])*
                   (-1 + E^((2*I)*\[Iota]))^2*(5 - E^(I*\[Iota]) + 
                    5*E^((2*I)*\[Iota]))) - (-1 + E^(I*\[Iota]))^4*
                  (5 + 7*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]))))*\[Chi]ax)/
             (12*E^(I*(\[Alpha] + 3*\[Iota] + \[CapitalPsi])))) + 
          ((-((1 + E^(I*\[Iota]))^4*(5 - 7*E^(I*\[Iota]) + 
                5*E^((2*I)*\[Iota]))) - E^((2*I)*\[Alpha])*
              (-1 + E^((2*I)*\[Iota]))^2*(5 + E^(I*\[Iota]) + 5*
                E^((2*I)*\[Iota])) + 6*E^((2*I)*\[CapitalPsi])*
              (1 + E^((2*I)*\[Iota]))*((-1 + E^((2*I)*\[Iota]))^2 + 
               E^((2*I)*\[Alpha])*(1 + E^((2*I)*\[Iota]))^2) + 
             E^((4*I)*\[CapitalPsi])*(-(E^((2*I)*\[Alpha])*
                 (-1 + E^((2*I)*\[Iota]))^2*(5 - E^(I*\[Iota]) + 
                  5*E^((2*I)*\[Iota]))) - (-1 + E^(I*\[Iota]))^4*
                (5 + 7*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]))))*\[Chi]sx)/
           (12*E^(I*(\[Alpha] + 3*\[Iota] + \[CapitalPsi]))) + 
          ((-(E^((2*I)*\[Alpha])*(-1 + E^((2*I)*\[Iota]))^2*(1 - 
                13*E^(I*\[Iota]) + E^((2*I)*\[Iota]))) - 
             (1 + E^(I*\[Iota]))^4*(1 + 3*E^(I*\[Iota]) + E^((2*I)*
                 \[Iota])) + 6*E^((2*I)*\[CapitalPsi])*(1 + E^((2*I)*
                 \[Iota]))*(-(-1 + E^((2*I)*\[Iota]))^2 - E^((2*I)*\[Alpha])*
                (1 + E^((2*I)*\[Iota]))^2) + E^((4*I)*\[CapitalPsi])*
              (-((-1 + E^(I*\[Iota]))^4*(1 - 3*E^(I*\[Iota]) + 
                  E^((2*I)*\[Iota]))) - E^((2*I)*\[Alpha])*
                (-1 + E^((2*I)*\[Iota]))^2*(1 + 13*E^(I*\[Iota]) + 
                 E^((2*I)*\[Iota]))))*\[Nu]*\[Chi]sx)/
           (24*E^(I*(\[Alpha] + 3*\[Iota] + \[CapitalPsi])))) + 
        (((1 + E^(I*\[Iota]))^4*(5 - 7*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])) - 
           E^((2*I)*\[Alpha])*(-1 + E^((2*I)*\[Iota]))^2*(5 + E^(I*\[Iota]) + 
             5*E^((2*I)*\[Iota])) + 6*E^((2*I)*\[CapitalPsi])*
            (1 + E^((2*I)*\[Iota]))*(-(-1 + E^((2*I)*\[Iota]))^2 + 
             E^((2*I)*\[Alpha])*(1 + E^((2*I)*\[Iota]))^2) + 
           E^((4*I)*\[CapitalPsi])*(-(E^((2*I)*\[Alpha])*(-1 + 
                 E^((2*I)*\[Iota]))^2*(5 - E^(I*\[Iota]) + 
                5*E^((2*I)*\[Iota]))) + (-1 + E^(I*\[Iota]))^4*
              (5 + 7*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]))))*\[Chi]sy)/
         (12*E^(I*(\[Alpha] + 3*\[Iota] + \[CapitalPsi]))) + 
        (((1 + E^(I*\[Iota]))^3*(-5 + 8*E^(I*\[Iota]) - 8*E^((2*I)*\[Iota]) + 
             5*E^((3*I)*\[Iota])) + E^((4*I)*\[CapitalPsi])*
            (-1 + E^(I*\[Iota]))^3*(5 + 8*E^(I*\[Iota]) + 
             8*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) - 
           6*E^((2*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]) - 
             E^((4*I)*\[Iota]) + E^((6*I)*\[Iota])))*\[Chi]sz)/
         (6*E^(I*(3*\[Iota] + \[CapitalPsi]))) + 
        \[Nu]*(((-(E^((2*I)*\[Alpha])*(-1 + E^((2*I)*\[Iota]))^2*(1 - 
                13*E^(I*\[Iota]) + E^((2*I)*\[Iota]))) + 
             (1 + E^(I*\[Iota]))^4*(1 + 3*E^(I*\[Iota]) + E^((2*I)*
                 \[Iota])) + 6*E^((2*I)*\[CapitalPsi])*(1 + E^((2*I)*
                 \[Iota]))*((-1 + E^((2*I)*\[Iota]))^2 - E^((2*I)*\[Alpha])*
                (1 + E^((2*I)*\[Iota]))^2) + E^((4*I)*\[CapitalPsi])*
              ((-1 + E^(I*\[Iota]))^4*(1 - 3*E^(I*\[Iota]) + 
                 E^((2*I)*\[Iota])) - E^((2*I)*\[Alpha])*
                (-1 + E^((2*I)*\[Iota]))^2*(1 + 13*E^(I*\[Iota]) + 
                 E^((2*I)*\[Iota]))))*\[Chi]sy)/
           (24*E^(I*(\[Alpha] + 3*\[Iota] + \[CapitalPsi]))) + 
          (((1 + E^(I*\[Iota]))^3*(-1 + 6*E^(I*\[Iota]) - 6*
                E^((2*I)*\[Iota]) + E^((3*I)*\[Iota])) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (1 + 6*E^(I*\[Iota]) + 6*E^((2*I)*\[Iota]) + E^((3*I)*
                 \[Iota])) + 6*E^((2*I)*\[CapitalPsi])*(-1 + E^
                ((2*I)*\[Iota]) - E^((4*I)*\[Iota]) + E^((6*I)*\[Iota])))*
            \[Chi]sz)/(12*E^(I*(3*\[Iota] + \[CapitalPsi]))))) + 
      v^2*((107*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))*
          (E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 + 
           (1 + E^(I*\[Iota]))^2))/(84*E^(I*(2*\[Iota] + \[CapitalPsi]))) + 
        ((-55*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
            (1 + E^(I*\[Iota])) - 55*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^
             3)*\[Nu])/(84*E^(I*(2*\[Iota] + \[CapitalPsi]))) - 
        (E^(I*(\[Alpha] - \[Iota]))*(-1 + E^((2*I)*\[Iota]))*
          (-1 + E^((2*I)*\[CapitalPsi]))*\[Chi]ax)/2 - 
        (E^(I*(\[Alpha] - \[Iota]))*(-1 + E^((2*I)*\[Iota]))*
          (-1 + E^((2*I)*\[CapitalPsi]))*\[Delta]*\[Chi]sx)/2 + 
        I*((E^(I*(\[Alpha] - \[Iota]))*(-1 + E^((2*I)*\[Iota]))*
            (-1 + E^((2*I)*\[CapitalPsi]))*\[Chi]ay)/2 + 
          ((E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 - 
             (1 + E^(I*\[Iota]))^2)*\[Chi]az)/(2*E^(I*\[Iota])) + 
          \[Delta]*((E^(I*(\[Alpha] - \[Iota]))*(-1 + E^((2*I)*\[Iota]))*
              (-1 + E^((2*I)*\[CapitalPsi]))*\[Chi]sy)/2 + 
            ((E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 - 
               (1 + E^(I*\[Iota]))^2)*\[Chi]sz)/(2*E^(I*\[Iota])))))))/
    (DL*E^(I*(\[Alpha] + \[CapitalPsi])));

hlm[2, 0] = (M*Sqrt[(3*Pi)/10]*v^2*\[Nu]*
     (((-1 + E^((2*I)*\[Iota]))^2*(1 + E^((4*I)*\[CapitalPsi])))/
       E^((2*I)*(\[Iota] + \[CapitalPsi])) + 
      (((2*I)/3)*(-1 + E^((4*I)*\[Iota]))*(-1 + E^((2*I)*\[CapitalPsi]))*v*
        \[Delta])/E^(I*(2*\[Iota] + \[CapitalPsi])) + 
      v^3*((2*(-1 + E^((2*I)*\[Iota]))^2*(1 + E^((4*I)*\[CapitalPsi]))*Pi)/
         E^((2*I)*(\[Iota] + \[CapitalPsi])) + 
        \[Delta]*(((-1 + E^((2*I)*\[Iota]))*(-5 + 5*E^((2*I)*\[Alpha]) - 
             6*E^(I*\[Iota]) - 2*E^((2*I)*\[Iota]) - 6*E^((3*I)*\[Iota]) - 
             5*E^((4*I)*\[Iota]) + 2*E^((2*I)*(\[Alpha] + \[Iota])) - 
             6*E^(I*(2*\[Alpha] + \[Iota])) + 5*E^((2*I)*(\[Alpha] + 
                 2*\[Iota])) - 6*E^(I*(2*\[Alpha] + 3*\[Iota])) - 
             6*E^((2*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Alpha]))*
              (1 + E^((2*I)*\[Iota]))^2 + E^((4*I)*\[CapitalPsi])*
              (-5 + 5*E^((2*I)*\[Alpha]) + 2*E^((2*I)*\[Iota])*
                (-1 + E^((2*I)*\[Alpha])) + 5*E^((4*I)*\[Iota])*
                (-1 + E^((2*I)*\[Alpha])) + 6*E^(I*\[Iota])*
                (1 + E^((2*I)*\[Alpha])) + 6*E^((3*I)*\[Iota])*
                (1 + E^((2*I)*\[Alpha]))))*\[Chi]ay)/
           (6*E^(I*(\[Alpha] + 3*\[Iota] + 2*\[CapitalPsi]))) - 
          ((-1 + E^((2*I)*\[Iota]))^2*(1 + E^((2*I)*\[Iota]))*
            (5 - 6*E^((2*I)*\[CapitalPsi]) + 5*E^((4*I)*\[CapitalPsi]))*
            \[Chi]az)/(3*E^(I*(3*\[Iota] + 2*\[CapitalPsi])))) + 
        I*(\[Delta]*((-17*(-1 + E^((4*I)*\[Iota]))*(-1 + E^((2*I)*
                 \[CapitalPsi])))/(42*E^(I*(2*\[Iota] + \[CapitalPsi]))) + 
            (10*(-1 + E^((4*I)*\[Iota]))*(-1 + E^((2*I)*\[CapitalPsi]))*
              \[Nu])/(21*E^(I*(2*\[Iota] + \[CapitalPsi]))) + 
            ((-1 + E^((2*I)*\[Iota]))*(5 + 5*E^((2*I)*\[Alpha]) + 6*
                E^(I*\[Iota]) + 2*E^((2*I)*\[Iota]) + 6*E^((3*I)*\[Iota]) + 5*
                E^((4*I)*\[Iota]) + 2*E^((2*I)*(\[Alpha] + \[Iota])) - 6*
                E^(I*(2*\[Alpha] + \[Iota])) + 5*E^((2*I)*(\[Alpha] + 
                   2*\[Iota])) - 6*E^(I*(2*\[Alpha] + 3*\[Iota])) - 6*
                E^((2*I)*\[CapitalPsi])*(1 + E^((2*I)*\[Alpha]))*
                (1 + E^((2*I)*\[Iota]))^2 + E^((4*I)*\[CapitalPsi])*
                (E^((2*I)*\[Alpha])*(1 + E^(I*\[Iota]))^2*(5 - 
                   4*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])) + 
                 (-1 + E^(I*\[Iota]))^2*(5 + 4*E^(I*\[Iota]) + 
                   5*E^((2*I)*\[Iota]))))*\[Chi]ax)/
             (6*E^(I*(\[Alpha] + 3*\[Iota] + 2*\[CapitalPsi])))) + 
          ((-1 + E^((2*I)*\[Iota]))*(5 + 5*E^((2*I)*\[Alpha]) + 
             6*E^(I*\[Iota]) + 2*E^((2*I)*\[Iota]) + 6*E^((3*I)*\[Iota]) + 
             5*E^((4*I)*\[Iota]) + 2*E^((2*I)*(\[Alpha] + \[Iota])) - 
             6*E^(I*(2*\[Alpha] + \[Iota])) + 5*E^((2*I)*(\[Alpha] + 
                 2*\[Iota])) - 6*E^(I*(2*\[Alpha] + 3*\[Iota])) - 
             6*E^((2*I)*\[CapitalPsi])*(1 + E^((2*I)*\[Alpha]))*
              (1 + E^((2*I)*\[Iota]))^2 + E^((4*I)*\[CapitalPsi])*
              (E^((2*I)*\[Alpha])*(1 + E^(I*\[Iota]))^2*(5 - 
                 4*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota])) + 
               (-1 + E^(I*\[Iota]))^2*(5 + 4*E^(I*\[Iota]) + 
                 5*E^((2*I)*\[Iota]))))*\[Chi]sx)/
           (6*E^(I*(\[Alpha] + 3*\[Iota] + 2*\[CapitalPsi]))) + 
          ((-1 + E^((2*I)*\[Iota]))*(1 + E^((2*I)*\[Alpha]) + 
             10*E^(I*\[Iota]) + 18*E^((2*I)*\[Iota]) + 10*E^((3*I)*\[Iota]) + 
             E^((4*I)*\[Iota]) + 18*E^((2*I)*(\[Alpha] + \[Iota])) - 
             10*E^(I*(2*\[Alpha] + \[Iota])) + E^((2*I)*(\[Alpha] + 
                2*\[Iota])) - 10*E^(I*(2*\[Alpha] + 3*\[Iota])) + 
             6*E^((2*I)*\[CapitalPsi])*(1 + E^((2*I)*\[Alpha]))*
              (1 + E^((2*I)*\[Iota]))^2 + E^((4*I)*\[CapitalPsi])*
              (1 + E^((2*I)*\[Alpha]) + 10*E^(I*\[Iota])*(-1 + 
                 E^((2*I)*\[Alpha])) + 10*E^((3*I)*\[Iota])*(-1 + 
                 E^((2*I)*\[Alpha])) + 18*E^((2*I)*\[Iota])*
                (1 + E^((2*I)*\[Alpha])) + E^((4*I)*\[Iota])*
                (1 + E^((2*I)*\[Alpha]))))*\[Nu]*\[Chi]sx)/
           (12*E^(I*(\[Alpha] + 3*\[Iota] + 2*\[CapitalPsi])))) + 
        ((-1 + E^((2*I)*\[Iota]))*(-5 + 5*E^((2*I)*\[Alpha]) - 
           6*E^(I*\[Iota]) - 2*E^((2*I)*\[Iota]) - 6*E^((3*I)*\[Iota]) - 
           5*E^((4*I)*\[Iota]) + 2*E^((2*I)*(\[Alpha] + \[Iota])) - 
           6*E^(I*(2*\[Alpha] + \[Iota])) + 
           5*E^((2*I)*(\[Alpha] + 2*\[Iota])) - 
           6*E^(I*(2*\[Alpha] + 3*\[Iota])) - 6*E^((2*I)*\[CapitalPsi])*
            (-1 + E^((2*I)*\[Alpha]))*(1 + E^((2*I)*\[Iota]))^2 + 
           E^((4*I)*\[CapitalPsi])*(-5 + 5*E^((2*I)*\[Alpha]) + 
             2*E^((2*I)*\[Iota])*(-1 + E^((2*I)*\[Alpha])) + 
             5*E^((4*I)*\[Iota])*(-1 + E^((2*I)*\[Alpha])) + 
             6*E^(I*\[Iota])*(1 + E^((2*I)*\[Alpha])) + 6*E^((3*I)*\[Iota])*
              (1 + E^((2*I)*\[Alpha]))))*\[Chi]sy)/
         (6*E^(I*(\[Alpha] + 3*\[Iota] + 2*\[CapitalPsi]))) - 
        ((-1 + E^((2*I)*\[Iota]))^2*(1 + E^((2*I)*\[Iota]))*
          (5 - 6*E^((2*I)*\[CapitalPsi]) + 5*E^((4*I)*\[CapitalPsi]))*
          \[Chi]sz)/(3*E^(I*(3*\[Iota] + 2*\[CapitalPsi]))) + 
        \[Nu]*(((-1 + E^((2*I)*\[Iota]))*(-1 + E^((2*I)*\[Alpha]) - 
             10*E^(I*\[Iota]) - 18*E^((2*I)*\[Iota]) - 10*E^((3*I)*\[Iota]) - 
             E^((4*I)*\[Iota]) + 18*E^((2*I)*(\[Alpha] + \[Iota])) - 
             10*E^(I*(2*\[Alpha] + \[Iota])) + E^((2*I)*(\[Alpha] + 
                2*\[Iota])) - 10*E^(I*(2*\[Alpha] + 3*\[Iota])) + 
             6*E^((2*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Alpha]))*
              (1 + E^((2*I)*\[Iota]))^2 + E^((4*I)*\[CapitalPsi])*
              (-1 + E^((2*I)*\[Alpha]) + 18*E^((2*I)*\[Iota])*
                (-1 + E^((2*I)*\[Alpha])) + E^((4*I)*\[Iota])*
                (-1 + E^((2*I)*\[Alpha])) + 10*E^(I*\[Iota])*
                (1 + E^((2*I)*\[Alpha])) + 10*E^((3*I)*\[Iota])*
                (1 + E^((2*I)*\[Alpha]))))*\[Chi]sy)/
           (12*E^(I*(\[Alpha] + 3*\[Iota] + 2*\[CapitalPsi]))) - 
          ((-1 + E^((2*I)*\[Iota]))^2*(1 + E^((2*I)*\[Iota]))*
            (1 + 6*E^((2*I)*\[CapitalPsi]) + E^((4*I)*\[CapitalPsi]))*
            \[Chi]sz)/(6*E^(I*(3*\[Iota] + 2*\[CapitalPsi]))))) + 
      v^2*((-107*(-1 + E^((2*I)*\[Iota]))^2*(1 + E^((4*I)*\[CapitalPsi])))/
         (42*E^((2*I)*(\[Iota] + \[CapitalPsi]))) + 
        (55*(-1 + E^((2*I)*\[Iota]))^2*(1 + E^((4*I)*\[CapitalPsi]))*\[Nu])/
         (42*E^((2*I)*(\[Iota] + \[CapitalPsi]))) + 
        ((-1 - E^((2*I)*\[Alpha]) - 2*E^(I*\[Iota]) - E^((2*I)*\[Iota]) - 
           E^((2*I)*(\[Alpha] + \[Iota])) + 2*E^(I*(2*\[Alpha] + \[Iota])) + 
           E^((2*I)*\[CapitalPsi]) + E^((2*I)*(\[Alpha] + \[CapitalPsi])) + 
           E^((2*I)*(\[Iota] + \[CapitalPsi])) + 
           E^((2*I)*(\[Alpha] + \[Iota] + \[CapitalPsi])) - 
           2*E^(I*(\[Iota] + 2*\[CapitalPsi])) + 
           2*E^(I*(2*\[Alpha] + \[Iota] + 2*\[CapitalPsi])))*\[Chi]ax)/
         (3*E^(I*(\[Alpha] + \[Iota] + \[CapitalPsi]))) + 
        ((-1 - E^((2*I)*\[Alpha]) - 2*E^(I*\[Iota]) - E^((2*I)*\[Iota]) - 
           E^((2*I)*(\[Alpha] + \[Iota])) + 2*E^(I*(2*\[Alpha] + \[Iota])) + 
           E^((2*I)*\[CapitalPsi]) + E^((2*I)*(\[Alpha] + \[CapitalPsi])) + 
           E^((2*I)*(\[Iota] + \[CapitalPsi])) + 
           E^((2*I)*(\[Alpha] + \[Iota] + \[CapitalPsi])) - 
           2*E^(I*(\[Iota] + 2*\[CapitalPsi])) + 
           2*E^(I*(2*\[Alpha] + \[Iota] + 2*\[CapitalPsi])))*\[Delta]*
          \[Chi]sx)/(3*E^(I*(\[Alpha] + \[Iota] + \[CapitalPsi]))) + 
        I*(((-1 + E^((2*I)*\[Alpha]) - 2*E^(I*\[Iota]) - E^((2*I)*\[Iota]) + 
             E^((2*I)*(\[Alpha] + \[Iota])) - 2*E^(I*(2*\[Alpha] + 
                 \[Iota])) + E^((2*I)*\[CapitalPsi]) - 
             E^((2*I)*(\[Alpha] + \[CapitalPsi])) + E^((2*I)*(\[Iota] + 
                \[CapitalPsi])) - E^((2*I)*(\[Alpha] + \[Iota] + 
                \[CapitalPsi])) - 2*E^(I*(\[Iota] + 2*\[CapitalPsi])) - 
             2*E^(I*(2*\[Alpha] + \[Iota] + 2*\[CapitalPsi])))*\[Chi]ay)/
           (3*E^(I*(\[Alpha] + \[Iota] + \[CapitalPsi]))) - 
          (4*(-1 + E^((2*I)*\[Iota]))*(-1 + E^((2*I)*\[CapitalPsi]))*
            \[Chi]az)/(3*E^(I*(\[Iota] + \[CapitalPsi]))) + 
          \[Delta]*(((-1 + E^((2*I)*\[Alpha]) - 2*E^(I*\[Iota]) - E^
                ((2*I)*\[Iota]) + E^((2*I)*(\[Alpha] + \[Iota])) - 2*
                E^(I*(2*\[Alpha] + \[Iota])) + E^((2*I)*\[CapitalPsi]) - E^
                ((2*I)*(\[Alpha] + \[CapitalPsi])) + E^((2*I)*(\[Iota] + 
                  \[CapitalPsi])) - E^((2*I)*(\[Alpha] + \[Iota] + 
                  \[CapitalPsi])) - 2*E^(I*(\[Iota] + 2*\[CapitalPsi])) - 2*
                E^(I*(2*\[Alpha] + \[Iota] + 2*\[CapitalPsi])))*\[Chi]sy)/
             (3*E^(I*(\[Alpha] + \[Iota] + \[CapitalPsi]))) - 
            (4*(-1 + E^((2*I)*\[Iota]))*(-1 + E^((2*I)*\[CapitalPsi]))*
              \[Chi]sz)/(3*E^(I*(\[Iota] + \[CapitalPsi]))))))))/DL;
 
hlm[3, 3] = (M*Sqrt[Pi/42]*v^2*\[Nu]*
     (((9*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6 - 
         E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*(1 + E^(I*\[Iota]))^
           2 - E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*
          (1 + E^(I*\[Iota]))^4 + 9*(1 + E^(I*\[Iota]))^6)*v*\[Delta])/
       E^((3*I)*\[Iota]) + 
      I*v^2*((8*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
           (1 + E^(I*\[Iota])) - 8*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^
            5)/E^(I*(3*\[Iota] - \[CapitalPsi])) + 
        ((-24*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
            (1 + E^(I*\[Iota])) + 24*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^
             5)*\[Nu])/E^(I*(3*\[Iota] - \[CapitalPsi]))) + 
      v^3*(\[Delta]*((-108*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6 + 
            8*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
             (1 + E^(I*\[Iota]))^2 + 8*E^((2*I)*\[CapitalPsi])*
             (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4 - 
            108*(1 + E^(I*\[Iota]))^6)/(3*E^((3*I)*\[Iota])) + 
          ((54*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6 + 
             2*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
              (1 + E^(I*\[Iota]))^2 + 2*E^((2*I)*\[CapitalPsi])*
              (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4 + 
             54*(1 + E^(I*\[Iota]))^6)*\[Nu])/(3*E^((3*I)*\[Iota]))) + 
        64*E^(I*(\[Alpha] - 2*\[Iota] + \[CapitalPsi]))*
         (-(E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4) + 
          (1 + E^(I*\[Iota]))^4)*\[Nu]*\[Chi]sx + 
        (64*I)*E^(I*(\[Alpha] - 2*\[Iota] + \[CapitalPsi]))*
         (E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4 - 
          (1 + E^(I*\[Iota]))^4)*\[Nu]*\[Chi]sy)))/
    (32*DL*E^((3*I)*(\[Alpha] + \[CapitalPsi])));

hlm[3, 2] = (((45*I)/32)*M*Sqrt[Pi/7]*v^2*\[Nu]*
     (((-27*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
          (1 + E^(I*\[Iota])) - 27*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^
           5 + E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^3*
          (-3 + 5*E^(I*\[Iota]) - 5*E^((2*I)*\[Iota]) + 
           3*E^((3*I)*\[Iota])) + E^((4*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^3*(3 + 5*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]) + 
           3*E^((3*I)*\[Iota])))*v*\[Delta])/
       (135*E^(I*(3*\[Iota] + \[CapitalPsi]))) + 
      I*v^2*((8*(1 + E^(I*\[Iota]))^4*(3 - 4*E^(I*\[Iota]) + 
            3*E^((2*I)*\[Iota])) - 8*E^((4*I)*\[CapitalPsi])*
           (-1 + E^(I*\[Iota]))^4*(3 + 4*E^(I*\[Iota]) + 
            3*E^((2*I)*\[Iota])))/(135*E^((3*I)*\[Iota])) + 
        ((-8*(1 + E^(I*\[Iota]))^4*(3 - 4*E^(I*\[Iota]) + 
             3*E^((2*I)*\[Iota])) + 8*E^((4*I)*\[CapitalPsi])*
            (-1 + E^(I*\[Iota]))^4*(3 + 4*E^(I*\[Iota]) + 
             3*E^((2*I)*\[Iota])))*\[Nu])/(45*E^((3*I)*\[Iota]))) + 
      v^3*(\[Delta]*((324*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
             (1 + E^(I*\[Iota])) + 324*(-1 + E^(I*\[Iota]))*
             (1 + E^(I*\[Iota]))^5 - 8*E^((2*I)*\[CapitalPsi])*
             (1 + E^(I*\[Iota]))^3*(-3 + 5*E^(I*\[Iota]) - 
              5*E^((2*I)*\[Iota]) + 3*E^((3*I)*\[Iota])) - 
            8*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
             (3 + 5*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]) + 
              3*E^((3*I)*\[Iota])))/(405*E^(I*(3*\[Iota] + \[CapitalPsi]))) + 
          ((-162*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
              (1 + E^(I*\[Iota])) - 162*(-1 + E^(I*\[Iota]))*
              (1 + E^(I*\[Iota]))^5 - 2*E^((2*I)*\[CapitalPsi])*
              (1 + E^(I*\[Iota]))^3*(-3 + 5*E^(I*\[Iota]) - 5*
                E^((2*I)*\[Iota]) + 3*E^((3*I)*\[Iota])) - 
             2*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (3 + 5*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]) + 3*
                E^((3*I)*\[Iota])))*\[Nu])/
           (405*E^(I*(3*\[Iota] + \[CapitalPsi])))) + 
        (128*E^(I*(\[Alpha] - 2*\[Iota]))*(-1 + E^((2*I)*\[Iota]))*
          (E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 - 
           (1 + E^(I*\[Iota]))^2)*\[Nu]*\[Chi]sx)/135 + 
        I*\[Nu]*((-128*E^(I*(\[Alpha] - 2*\[Iota]))*(-1 + E^((2*I)*\[Iota]))*
            (E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2 - 
             (1 + E^(I*\[Iota]))^2)*\[Chi]sy)/135 + 
          ((-64*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4 + 
             64*(1 + E^(I*\[Iota]))^4)*\[Chi]sz)/(135*E^((2*I)*\[Iota]))))))/
    (DL*E^((2*I)*(\[Alpha] + \[CapitalPsi])));
 
hlm[3, 1] = (M*Sqrt[Pi/70]*v^2*\[Nu]*
     (((-135*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
          (1 + E^(I*\[Iota]))^2 - 135*(-1 + E^(I*\[Iota]))^2*
          (1 + E^(I*\[Iota]))^4 + E^((2*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^2*(15 - 20*E^(I*\[Iota]) + 
           26*E^((2*I)*\[Iota]) - 20*E^((3*I)*\[Iota]) + 
           15*E^((4*I)*\[Iota])) + E^((4*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^2*(15 + 20*E^(I*\[Iota]) + 
           26*E^((2*I)*\[Iota]) + 20*E^((3*I)*\[Iota]) + 
           15*E^((4*I)*\[Iota])))*v*\[Delta])/
       (12*E^(I*(3*\[Iota] + 2*\[CapitalPsi]))) + 
      I*v^2*((10*(1 + E^(I*\[Iota]))^3*(-3 + 5*E^(I*\[Iota]) - 
            5*E^((2*I)*\[Iota]) + 3*E^((3*I)*\[Iota])) - 
          10*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
           (3 + 5*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]) + 3*E^((3*I)*\[Iota])))/
         (3*E^(I*(3*\[Iota] + \[CapitalPsi]))) + 
        ((-10*(1 + E^(I*\[Iota]))^3*(-3 + 5*E^(I*\[Iota]) - 
             5*E^((2*I)*\[Iota]) + 3*E^((3*I)*\[Iota])) + 
           10*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
            (3 + 5*E^(I*\[Iota]) + 5*E^((2*I)*\[Iota]) + 
             3*E^((3*I)*\[Iota])))*\[Nu])/
         E^(I*(3*\[Iota] + \[CapitalPsi]))) + 
      v^3*(\[Delta]*((405*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
             (1 + E^(I*\[Iota]))^2 + 405*(-1 + E^(I*\[Iota]))^2*
             (1 + E^(I*\[Iota]))^4 - 2*E^((2*I)*\[CapitalPsi])*
             (1 + E^(I*\[Iota]))^2*(15 - 20*E^(I*\[Iota]) + 
              26*E^((2*I)*\[Iota]) - 20*E^((3*I)*\[Iota]) + 
              15*E^((4*I)*\[Iota])) - 2*E^((4*I)*\[CapitalPsi])*
             (-1 + E^(I*\[Iota]))^2*(15 + 20*E^(I*\[Iota]) + 
              26*E^((2*I)*\[Iota]) + 20*E^((3*I)*\[Iota]) + 
              15*E^((4*I)*\[Iota])))/(9*E^(I*(3*\[Iota] + 2*
                \[CapitalPsi]))) + ((-405*E^((6*I)*\[CapitalPsi])*
              (-1 + E^(I*\[Iota]))^4*(1 + E^(I*\[Iota]))^2 - 
             405*(-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4 - 
             E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^2*
              (15 - 20*E^(I*\[Iota]) + 26*E^((2*I)*\[Iota]) - 20*
                E^((3*I)*\[Iota]) + 15*E^((4*I)*\[Iota])) - 
             E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*
              (15 + 20*E^(I*\[Iota]) + 26*E^((2*I)*\[Iota]) + 20*
                E^((3*I)*\[Iota]) + 15*E^((4*I)*\[Iota])))*\[Nu])/
           (18*E^(I*(3*\[Iota] + 2*\[CapitalPsi])))) + 
        (16*(-1 - 6*E^((2*I)*\[Alpha]) - 4*E^(I*\[Iota]) - 
           6*E^((2*I)*\[Iota]) - 4*E^((3*I)*\[Iota]) - E^((4*I)*\[Iota]) + 
           12*E^((2*I)*(\[Alpha] + \[Iota])) - 
           6*E^((2*I)*(\[Alpha] + 2*\[Iota])) + E^((4*I)*\[CapitalPsi])*
            ((-1 + E^(I*\[Iota]))^4 + 6*E^((2*I)*\[Alpha])*
              (-1 + E^((2*I)*\[Iota]))^2))*\[Nu]*\[Chi]sx)/
         (3*E^(I*(\[Alpha] + 2*\[Iota] + \[CapitalPsi]))) + 
        I*\[Nu]*(((-16*(1 + E^(I*\[Iota]))^4 + 96*E^((2*I)*\[Alpha])*
              (-1 + E^((2*I)*\[Iota]))^2 + 16*E^((4*I)*\[CapitalPsi])*
              ((-1 + E^(I*\[Iota]))^4 - 6*E^((2*I)*\[Alpha])*
                (-1 + E^((2*I)*\[Iota]))^2))*\[Chi]sy)/
           (3*E^(I*(\[Alpha] + 2*\[Iota] + \[CapitalPsi]))) + 
          ((-128*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
              (1 + E^(I*\[Iota])) + 128*(-1 + E^(I*\[Iota]))*
              (1 + E^(I*\[Iota]))^3)*\[Chi]sz)/
           (3*E^(I*(2*\[Iota] + \[CapitalPsi])))))))/
    (8*DL*E^(I*(\[Alpha] + \[CapitalPsi])));

hlm[3, 0] = ((I/16)*M*Sqrt[Pi/210]*v^2*\[Nu]*
     (((-1 + E^((2*I)*\[Iota]))*(1 + E^((2*I)*\[CapitalPsi]))*
        (45*(-1 + E^((2*I)*\[Iota]))^2 + 45*E^((4*I)*\[CapitalPsi])*
          (-1 + E^((2*I)*\[Iota]))^2 - 2*E^((2*I)*\[CapitalPsi])*
          (25 - 42*E^((2*I)*\[Iota]) + 25*E^((4*I)*\[Iota])))*v*\[Delta])/
       E^((3*I)*(\[Iota] + \[CapitalPsi])) + 
      I*v^2*((40*(-1 + E^((2*I)*\[Iota]))^2*(1 + E^((2*I)*\[Iota]))*
          (-1 + E^((4*I)*\[CapitalPsi])))/
         E^(I*(3*\[Iota] + 2*\[CapitalPsi])) - 
        (120*(-1 + E^((2*I)*\[Iota]))^2*(1 + E^((2*I)*\[Iota]))*
          (-1 + E^((4*I)*\[CapitalPsi]))*\[Nu])/
         E^(I*(3*\[Iota] + 2*\[CapitalPsi]))) + 
      v^3*(\[Delta]*((-4*(-1 + E^((2*I)*\[Iota]))*
            (1 + E^((2*I)*\[CapitalPsi]))*(135*(-1 + E^((2*I)*\[Iota]))^2 + 
             135*E^((4*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2 + 
             E^((2*I)*\[CapitalPsi])*(-145 + 258*E^((2*I)*\[Iota]) - 145*
                E^((4*I)*\[Iota]))))/(3*E^((3*I)*(\[Iota] + 
               \[CapitalPsi]))) + (2*(-1 + E^((2*I)*\[Iota]))*
            (1 + E^((2*I)*\[CapitalPsi]))*(135*(-1 + E^((2*I)*\[Iota]))^2 + 
             135*E^((4*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2 - 
             2*E^((2*I)*\[CapitalPsi])*(65 - 138*E^((2*I)*\[Iota]) + 65*
                E^((4*I)*\[Iota])))*\[Nu])/
           (3*E^((3*I)*(\[Iota] + \[CapitalPsi])))) - 
        (64*(-1 + E^((2*I)*\[Iota]))*(-1 - E^((2*I)*\[Alpha]) - 
           2*E^(I*\[Iota]) - E^((2*I)*\[Iota]) - 
           E^((2*I)*(\[Alpha] + \[Iota])) + 2*E^(I*(2*\[Alpha] + \[Iota])) + 
           E^((4*I)*\[CapitalPsi])*(1 + E^((2*I)*\[Alpha]) + 
             2*E^(I*\[Iota])*(-1 + E^((2*I)*\[Alpha])) + E^((2*I)*\[Iota])*
              (1 + E^((2*I)*\[Alpha]))))*\[Nu]*\[Chi]sx)/
         E^(I*(\[Alpha] + 2*(\[Iota] + \[CapitalPsi]))) + 
        I*\[Nu]*((64*(-1 + E^((2*I)*\[Iota]))*(1 - E^((2*I)*\[Alpha]) + 
             2*E^(I*\[Iota]) + E^((2*I)*\[Iota]) - E^((2*I)*(\[Alpha] + 
                \[Iota])) + 2*E^(I*(2*\[Alpha] + \[Iota])) + 
             E^((4*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Alpha]) + 
               E^((2*I)*\[Iota])*(-1 + E^((2*I)*\[Alpha])) + 2*E^(I*\[Iota])*
                (1 + E^((2*I)*\[Alpha]))))*\[Chi]sy)/
           E^(I*(\[Alpha] + 2*(\[Iota] + \[CapitalPsi]))) + 
          (192*(-1 + E^((2*I)*\[Iota]))^2*(-1 + E^((4*I)*\[CapitalPsi]))*
            \[Chi]sz)/E^((2*I)*(\[Iota] + \[CapitalPsi]))))))/DL;

hlm[4, 4] = (-2*M*Sqrt[Pi/7]*v^2*\[Nu]*
     ((((-3*I)/640)*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))*
        (27*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6 - 
         E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*(1 + E^(I*\[Iota]))^
           2 + E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*
          (1 + E^(I*\[Iota]))^4 - 27*(1 + E^(I*\[Iota]))^6)*v^3*\[Delta]*
        (-1 + 2*\[Nu]))/E^(I*(4*\[Iota] - \[CapitalPsi])) + 
      v^2*((4*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^8 - 
          E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6*(1 + E^(I*\[Iota]))^
            2 - E^((2*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*
           (1 + E^(I*\[Iota]))^6 + 4*(1 + E^(I*\[Iota]))^8)/
         (32*E^((4*I)*\[Iota])) + 
        ((-12*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^8 + 
           3*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6*
            (1 + E^(I*\[Iota]))^2 + 3*E^((2*I)*\[CapitalPsi])*
            (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^6 - 
           12*(1 + E^(I*\[Iota]))^8)*\[Nu])/(32*E^((4*I)*\[Iota])))))/
    (9*DL*E^((4*I)*(\[Alpha] + \[CapitalPsi])));
 
hlm[4, 3] = ((-I/3)*M*Sqrt[(2*Pi)/7]*v^2*\[Nu]*
     (((-I/320)*(27*(1 + E^(I*\[Iota]))^6*(2 - 3*E^(I*\[Iota]) + 
           2*E^((2*I)*\[Iota])) - E^((2*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*(2 - E^(I*\[Iota]) + 
           2*E^((2*I)*\[Iota])) + E^((4*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^4*(1 + E^(I*\[Iota]))^2*(2 + E^(I*\[Iota]) + 
           2*E^((2*I)*\[Iota])) - 27*E^((6*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^6*(2 + 3*E^(I*\[Iota]) + 2*E^((2*I)*\[Iota])))*
        v^3*\[Delta]*(-1 + 2*\[Nu]))/E^((4*I)*\[Iota]) + 
      v^2*(((1 + E^(I*\[Iota]))*(-4*E^((8*I)*\[CapitalPsi])*
            (-1 + E^(I*\[Iota]))^7 - 4*(-1 + E^(I*\[Iota]))*
            (1 + E^(I*\[Iota]))^6 + E^((6*I)*\[CapitalPsi])*
            (-1 + E^(I*\[Iota]))^5*(1 + E^(I*\[Iota]) + E^((2*I)*\[Iota])) + 
           E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^4*
            (-1 + 2*E^(I*\[Iota]) - 2*E^((2*I)*\[Iota]) + 
             E^((3*I)*\[Iota]))))/(24*E^(I*(4*\[Iota] + \[CapitalPsi]))) + 
        ((1 + E^(I*\[Iota]))*(4*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^
             7 + 4*(-1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]))^6 - 
           E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
            (1 + E^(I*\[Iota]) + E^((2*I)*\[Iota])) - E^((2*I)*\[CapitalPsi])*
            (1 + E^(I*\[Iota]))^4*(-1 + 2*E^(I*\[Iota]) - 
             2*E^((2*I)*\[Iota]) + E^((3*I)*\[Iota])))*\[Nu])/
         (8*E^(I*(4*\[Iota] + \[CapitalPsi]))))))/
    (DL*E^((3*I)*(\[Alpha] + \[CapitalPsi])));

hlm[4, 2] = (-5*M*Sqrt[Pi]*v^2*\[Nu]*
     (((28*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6*
          (1 + E^(I*\[Iota]))^2 + 28*(-1 + E^(I*\[Iota]))^2*
          (1 + E^(I*\[Iota]))^6 - E^((2*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^4*(7 - 14*E^(I*\[Iota]) + 
           18*E^((2*I)*\[Iota]) - 14*E^((3*I)*\[Iota]) + 
           7*E^((4*I)*\[Iota])) - E^((6*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^4*(7 + 14*E^(I*\[Iota]) + 
           18*E^((2*I)*\[Iota]) + 14*E^((3*I)*\[Iota]) + 
           7*E^((4*I)*\[Iota])))*v^2*(-1 + 3*\[Nu]))/
       (10*E^((2*I)*(2*\[Iota] + \[CapitalPsi]))) + 
      I*v^3*\[Delta]*((-567*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
           (1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]) + E^((2*I)*\[Iota])) + 
          567*(1 + E^(I*\[Iota]))^5*(-1 + 2*E^(I*\[Iota]) - 
            2*E^((2*I)*\[Iota]) + E^((3*I)*\[Iota])) - 
          3*E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^3*
           (-7 + 14*E^(I*\[Iota]) - 19*E^((2*I)*\[Iota]) + 
            19*E^((3*I)*\[Iota]) - 14*E^((4*I)*\[Iota]) + 
            7*E^((5*I)*\[Iota])) + 3*E^((4*I)*\[CapitalPsi])*
           (-1 + E^(I*\[Iota]))^3*(7 + 14*E^(I*\[Iota]) + 
            19*E^((2*I)*\[Iota]) + 19*E^((3*I)*\[Iota]) + 
            14*E^((4*I)*\[Iota]) + 7*E^((5*I)*\[Iota])))/
         (200*E^(I*(4*\[Iota] + \[CapitalPsi]))) + 
        ((567*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
            (1 + E^(I*\[Iota]))*(1 + E^(I*\[Iota]) + E^((2*I)*\[Iota])) - 
           567*(1 + E^(I*\[Iota]))^5*(-1 + 2*E^(I*\[Iota]) - 
             2*E^((2*I)*\[Iota]) + E^((3*I)*\[Iota])) + 
           3*E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^3*
            (-7 + 14*E^(I*\[Iota]) - 19*E^((2*I)*\[Iota]) + 
             19*E^((3*I)*\[Iota]) - 14*E^((4*I)*\[Iota]) + 
             7*E^((5*I)*\[Iota])) - 3*E^((4*I)*\[CapitalPsi])*
            (-1 + E^(I*\[Iota]))^3*(7 + 14*E^(I*\[Iota]) + 
             19*E^((2*I)*\[Iota]) + 19*E^((3*I)*\[Iota]) + 
             14*E^((4*I)*\[Iota]) + 7*E^((5*I)*\[Iota])))*\[Nu])/
         (100*E^(I*(4*\[Iota] + \[CapitalPsi]))))))/
    (252*DL*E^((2*I)*(\[Alpha] + \[CapitalPsi])));

hlm[4, 1] = ((-I/84)*M*Sqrt[Pi/2]*v^2*\[Nu]*
     (((-28*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
          (1 + E^(I*\[Iota]))^3 - 28*(-1 + E^(I*\[Iota]))^3*
          (1 + E^(I*\[Iota]))^5 + E^((2*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^3*(-7 + 14*E^(I*\[Iota]) - 
           19*E^((2*I)*\[Iota]) + 19*E^((3*I)*\[Iota]) - 
           14*E^((4*I)*\[Iota]) + 7*E^((5*I)*\[Iota])) + 
         E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
          (7 + 14*E^(I*\[Iota]) + 19*E^((2*I)*\[Iota]) + 
           19*E^((3*I)*\[Iota]) + 14*E^((4*I)*\[Iota]) + 
           7*E^((5*I)*\[Iota])))*v^2*(-1 + 3*\[Nu]))/
       (3*E^(I*(4*\[Iota] + 3*\[CapitalPsi]))) + I*v^3*\[Delta]*
       ((-189*(-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*
           (2 - E^(I*\[Iota]) + 2*E^((2*I)*\[Iota])) + 
          189*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
           (1 + E^(I*\[Iota]))^2*(2 + E^(I*\[Iota]) + 2*E^((2*I)*\[Iota])) + 
          E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^2*
           (14 - 21*E^(I*\[Iota]) + 30*E^((2*I)*\[Iota]) - 
            30*E^((3*I)*\[Iota]) + 30*E^((4*I)*\[Iota]) - 
            21*E^((5*I)*\[Iota]) + 14*E^((6*I)*\[Iota])) - 
          E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*
           (14 + 21*E^(I*\[Iota]) + 30*E^((2*I)*\[Iota]) + 
            30*E^((3*I)*\[Iota]) + 30*E^((4*I)*\[Iota]) + 
            21*E^((5*I)*\[Iota]) + 14*E^((6*I)*\[Iota])))/
         (40*E^((2*I)*(2*\[Iota] + \[CapitalPsi]))) + 
        ((189*(-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*
            (2 - E^(I*\[Iota]) + 2*E^((2*I)*\[Iota])) - 
           189*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
            (1 + E^(I*\[Iota]))^2*(2 + E^(I*\[Iota]) + 2*E^((2*I)*\[Iota])) - 
           E^((2*I)*\[CapitalPsi])*(1 + E^(I*\[Iota]))^2*
            (14 - 21*E^(I*\[Iota]) + 30*E^((2*I)*\[Iota]) - 
             30*E^((3*I)*\[Iota]) + 30*E^((4*I)*\[Iota]) - 
             21*E^((5*I)*\[Iota]) + 14*E^((6*I)*\[Iota])) + 
           E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^2*
            (14 + 21*E^(I*\[Iota]) + 30*E^((2*I)*\[Iota]) + 
             30*E^((3*I)*\[Iota]) + 30*E^((4*I)*\[Iota]) + 
             21*E^((5*I)*\[Iota]) + 14*E^((6*I)*\[Iota])))*\[Nu])/
         (20*E^((2*I)*(2*\[Iota] + \[CapitalPsi]))))))/
    (DL*E^(I*(\[Alpha] + \[CapitalPsi])));

hlm[4, 0] = -(M*Sqrt[(5*Pi)/2]*v^2*\[Nu]*
      (((-1 + E^((2*I)*\[Iota]))^2*(-28*(-1 + E^((2*I)*\[Iota]))^2 - 
          28*E^((8*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2 + 
          E^((2*I)*\[CapitalPsi])*(7 + 10*E^((2*I)*\[Iota]) + 
            7*E^((4*I)*\[Iota])) + E^((6*I)*\[CapitalPsi])*
           (7 + 10*E^((2*I)*\[Iota]) + 7*E^((4*I)*\[Iota])))*v^2*
         (-1 + 3*\[Nu]))/(4*E^((4*I)*(\[Iota] + \[CapitalPsi]))) + 
       I*v^3*\[Delta]*((3*(-1 + E^((4*I)*\[Iota]))*
           (-1 + E^((2*I)*\[CapitalPsi]))*(189*(-1 + E^((2*I)*\[Iota]))^2 + 
            189*E^((4*I)*\[CapitalPsi])*(-1 + E^((2*I)*\[Iota]))^2 + 
            2*E^((2*I)*\[CapitalPsi])*(91 - 190*E^((2*I)*\[Iota]) + 
              91*E^((4*I)*\[Iota]))))/
          (80*E^(I*(4*\[Iota] + 3*\[CapitalPsi]))) - 
         (3*(-1 + E^((4*I)*\[Iota]))*(-1 + E^((2*I)*\[CapitalPsi]))*
           (189*(-1 + E^((2*I)*\[Iota]))^2 + 189*E^((4*I)*\[CapitalPsi])*
             (-1 + E^((2*I)*\[Iota]))^2 + 2*E^((2*I)*\[CapitalPsi])*
             (91 - 190*E^((2*I)*\[Iota]) + 91*E^((4*I)*\[Iota])))*\[Nu])/
          (40*E^(I*(4*\[Iota] + 3*\[CapitalPsi]))))))/(126*DL);

hlm[5, 5] = (M*Sqrt[Pi/330]*v^5*\[Delta]*\[Nu]*
     ((625*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^10 - 
        243*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^8*
         (1 + E^(I*\[Iota]))^2 + 2*E^((6*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^6*(1 + E^(I*\[Iota]))^4 + 
        2*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
         (1 + E^(I*\[Iota]))^6 - 243*E^((2*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^8 + 
        625*(1 + E^(I*\[Iota]))^10)/(4*E^((5*I)*\[Iota])) + 
      ((-625*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^10 + 
         243*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^8*
          (1 + E^(I*\[Iota]))^2 - 2*E^((6*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^6*(1 + E^(I*\[Iota]))^4 - 
         2*E^((4*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
          (1 + E^(I*\[Iota]))^6 + 243*E^((2*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^8 - 
         625*(1 + E^(I*\[Iota]))^10)*\[Nu])/(2*E^((5*I)*\[Iota]))))/
    (3072*DL*E^((5*I)*(\[Alpha] + \[CapitalPsi])));
 
hlm[5, 4] = (((4375*I)/2048)*M*Sqrt[Pi/33]*v^5*\[Delta]*\[Nu]*
     ((-3125*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^9*
         (1 + E^(I*\[Iota])) - 3125*(-1 + E^(I*\[Iota]))*
         (1 + E^(I*\[Iota]))^9 - 2*E^((4*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^3*(1 + E^(I*\[Iota]))^5*(5 - 2*E^(I*\[Iota]) + 
          5*E^((2*I)*\[Iota])) - 2*E^((6*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^5*(1 + E^(I*\[Iota]))^3*(5 + 2*E^(I*\[Iota]) + 
          5*E^((2*I)*\[Iota])) + 243*E^((2*I)*\[CapitalPsi])*
         (1 + E^(I*\[Iota]))^7*(-5 + 11*E^(I*\[Iota]) - 
          11*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) + 
        243*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^7*
         (5 + 11*E^(I*\[Iota]) + 11*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])))/
       (131250*E^(I*(5*\[Iota] + \[CapitalPsi]))) + 
      ((3125*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^9*
          (1 + E^(I*\[Iota])) + 3125*(-1 + E^(I*\[Iota]))*
          (1 + E^(I*\[Iota]))^9 + 2*E^((4*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^3*(1 + E^(I*\[Iota]))^5*(5 - 2*E^(I*\[Iota]) + 
           5*E^((2*I)*\[Iota])) + 2*E^((6*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^5*(1 + E^(I*\[Iota]))^3*(5 + 2*E^(I*\[Iota]) + 
           5*E^((2*I)*\[Iota])) - 243*E^((2*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^7*(-5 + 11*E^(I*\[Iota]) - 
           11*E^((2*I)*\[Iota]) + 5*E^((3*I)*\[Iota])) - 
         243*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^7*
          (5 + 11*E^(I*\[Iota]) + 11*E^((2*I)*\[Iota]) + 
           5*E^((3*I)*\[Iota])))*\[Nu])/
       (65625*E^(I*(5*\[Iota] + \[CapitalPsi])))))/
    (DL*E^((4*I)*(\[Alpha] + \[CapitalPsi])));

hlm[5, 3] = (4375*M*Sqrt[Pi/66]*v^5*\[Delta]*\[Nu]*
     ((-9375*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^8*
         (1 + E^(I*\[Iota]))^2 - 9375*(-1 + E^(I*\[Iota]))^2*
         (1 + E^(I*\[Iota]))^8 - 2*E^((4*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*
         (15 - 12*E^(I*\[Iota]) + 26*E^((2*I)*\[Iota]) - 
          12*E^((3*I)*\[Iota]) + 15*E^((4*I)*\[Iota])) - 
        2*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
         (1 + E^(I*\[Iota]))^2*(15 + 12*E^(I*\[Iota]) + 
          26*E^((2*I)*\[Iota]) + 12*E^((3*I)*\[Iota]) + 
          15*E^((4*I)*\[Iota])) + 81*E^((2*I)*\[CapitalPsi])*
         (1 + E^(I*\[Iota]))^6*(45 - 108*E^(I*\[Iota]) + 
          142*E^((2*I)*\[Iota]) - 108*E^((3*I)*\[Iota]) + 
          45*E^((4*I)*\[Iota])) + 81*E^((8*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^6*(45 + 108*E^(I*\[Iota]) + 
          142*E^((2*I)*\[Iota]) + 108*E^((3*I)*\[Iota]) + 
          45*E^((4*I)*\[Iota])))/(131250*
        E^(I*(5*\[Iota] + 2*\[CapitalPsi]))) + 
      ((9375*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^8*
          (1 + E^(I*\[Iota]))^2 + 9375*(-1 + E^(I*\[Iota]))^2*
          (1 + E^(I*\[Iota]))^8 + 2*E^((4*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*
          (15 - 12*E^(I*\[Iota]) + 26*E^((2*I)*\[Iota]) - 
           12*E^((3*I)*\[Iota]) + 15*E^((4*I)*\[Iota])) + 
         2*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
          (1 + E^(I*\[Iota]))^2*(15 + 12*E^(I*\[Iota]) + 
           26*E^((2*I)*\[Iota]) + 12*E^((3*I)*\[Iota]) + 
           15*E^((4*I)*\[Iota])) - 81*E^((2*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^6*(45 - 108*E^(I*\[Iota]) + 
           142*E^((2*I)*\[Iota]) - 108*E^((3*I)*\[Iota]) + 
           45*E^((4*I)*\[Iota])) - 81*E^((8*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^6*(45 + 108*E^(I*\[Iota]) + 
           142*E^((2*I)*\[Iota]) + 108*E^((3*I)*\[Iota]) + 
           45*E^((4*I)*\[Iota])))*\[Nu])/
       (65625*E^(I*(5*\[Iota] + 2*\[CapitalPsi])))))/
    (2048*DL*E^((3*I)*(\[Alpha] + \[CapitalPsi])));

hlm[5, 2] = (((189*I)/5120)*M*Sqrt[Pi/11]*v^5*\[Delta]*\[Nu]*
     ((9375*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^7*
         (1 + E^(I*\[Iota]))^3 + 9375*(-1 + E^(I*\[Iota]))^3*
         (1 + E^(I*\[Iota]))^7 - 243*E^((2*I)*\[CapitalPsi])*
         (1 + E^(I*\[Iota]))^5*(-15 + 39*E^(I*\[Iota]) - 
          58*E^((2*I)*\[Iota]) + 58*E^((3*I)*\[Iota]) - 
          39*E^((4*I)*\[Iota]) + 15*E^((5*I)*\[Iota])) - 
        243*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
         (15 + 39*E^(I*\[Iota]) + 58*E^((2*I)*\[Iota]) + 
          58*E^((3*I)*\[Iota]) + 39*E^((4*I)*\[Iota]) + 
          15*E^((5*I)*\[Iota])) + 2*E^((4*I)*\[CapitalPsi])*
         (1 + E^(I*\[Iota]))^3*(-15 + 33*E^(I*\[Iota]) - 
          51*E^((2*I)*\[Iota]) + 61*E^((3*I)*\[Iota]) - 
          61*E^((4*I)*\[Iota]) + 51*E^((5*I)*\[Iota]) - 
          33*E^((6*I)*\[Iota]) + 15*E^((7*I)*\[Iota])) + 
        2*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
         (15 + 33*E^(I*\[Iota]) + 51*E^((2*I)*\[Iota]) + 
          61*E^((3*I)*\[Iota]) + 61*E^((4*I)*\[Iota]) + 
          51*E^((5*I)*\[Iota]) + 33*E^((6*I)*\[Iota]) + 
          15*E^((7*I)*\[Iota])))/(3402*E^(I*(5*\[Iota] + 3*\[CapitalPsi]))) + 
      ((-9375*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^7*
          (1 + E^(I*\[Iota]))^3 - 9375*(-1 + E^(I*\[Iota]))^3*
          (1 + E^(I*\[Iota]))^7 + 243*E^((2*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^5*(-15 + 39*E^(I*\[Iota]) - 
           58*E^((2*I)*\[Iota]) + 58*E^((3*I)*\[Iota]) - 
           39*E^((4*I)*\[Iota]) + 15*E^((5*I)*\[Iota])) + 
         243*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^5*
          (15 + 39*E^(I*\[Iota]) + 58*E^((2*I)*\[Iota]) + 
           58*E^((3*I)*\[Iota]) + 39*E^((4*I)*\[Iota]) + 
           15*E^((5*I)*\[Iota])) - 2*E^((4*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^3*(-15 + 33*E^(I*\[Iota]) - 
           51*E^((2*I)*\[Iota]) + 61*E^((3*I)*\[Iota]) - 
           61*E^((4*I)*\[Iota]) + 51*E^((5*I)*\[Iota]) - 
           33*E^((6*I)*\[Iota]) + 15*E^((7*I)*\[Iota])) - 
         2*E^((6*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^3*
          (15 + 33*E^(I*\[Iota]) + 51*E^((2*I)*\[Iota]) + 
           61*E^((3*I)*\[Iota]) + 61*E^((4*I)*\[Iota]) + 
           51*E^((5*I)*\[Iota]) + 33*E^((6*I)*\[Iota]) + 
           15*E^((7*I)*\[Iota])))*\[Nu])/
       (1701*E^(I*(5*\[Iota] + 3*\[CapitalPsi])))))/
    (DL*E^((2*I)*(\[Alpha] + \[CapitalPsi])));
  
hlm[5, 1] = (M*Sqrt[Pi/77]*v^5*\[Delta]*\[Nu]*
     ((65625*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6*
         (1 + E^(I*\[Iota]))^4 + 65625*(-1 + E^(I*\[Iota]))^4*
         (1 + E^(I*\[Iota]))^6 - 1701*E^((2*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*
         (15 - 12*E^(I*\[Iota]) + 26*E^((2*I)*\[Iota]) - 
          12*E^((3*I)*\[Iota]) + 15*E^((4*I)*\[Iota])) - 
        1701*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
         (1 + E^(I*\[Iota]))^2*(15 + 12*E^(I*\[Iota]) + 
          26*E^((2*I)*\[Iota]) + 12*E^((3*I)*\[Iota]) + 
          15*E^((4*I)*\[Iota])) + 2*E^((4*I)*\[CapitalPsi])*
         (1 + E^(I*\[Iota]))^2*(105 - 168*E^(I*\[Iota]) + 
          252*E^((2*I)*\[Iota]) - 280*E^((3*I)*\[Iota]) + 
          310*E^((4*I)*\[Iota]) - 280*E^((5*I)*\[Iota]) + 
          252*E^((6*I)*\[Iota]) - 168*E^((7*I)*\[Iota]) + 
          105*E^((8*I)*\[Iota])) + 2*E^((6*I)*\[CapitalPsi])*
         (-1 + E^(I*\[Iota]))^2*(105 + 168*E^(I*\[Iota]) + 
          252*E^((2*I)*\[Iota]) + 280*E^((3*I)*\[Iota]) + 
          310*E^((4*I)*\[Iota]) + 280*E^((5*I)*\[Iota]) + 
          252*E^((6*I)*\[Iota]) + 168*E^((7*I)*\[Iota]) + 
          105*E^((8*I)*\[Iota])))/(120*E^(I*(5*\[Iota] + 4*\[CapitalPsi]))) + 
      ((-65625*E^((10*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^6*
          (1 + E^(I*\[Iota]))^4 - 65625*(-1 + E^(I*\[Iota]))^4*
          (1 + E^(I*\[Iota]))^6 + 1701*E^((2*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^2*(1 + E^(I*\[Iota]))^4*
          (15 - 12*E^(I*\[Iota]) + 26*E^((2*I)*\[Iota]) - 
           12*E^((3*I)*\[Iota]) + 15*E^((4*I)*\[Iota])) + 
         1701*E^((8*I)*\[CapitalPsi])*(-1 + E^(I*\[Iota]))^4*
          (1 + E^(I*\[Iota]))^2*(15 + 12*E^(I*\[Iota]) + 
           26*E^((2*I)*\[Iota]) + 12*E^((3*I)*\[Iota]) + 
           15*E^((4*I)*\[Iota])) - 2*E^((4*I)*\[CapitalPsi])*
          (1 + E^(I*\[Iota]))^2*(105 - 168*E^(I*\[Iota]) + 
           252*E^((2*I)*\[Iota]) - 280*E^((3*I)*\[Iota]) + 
           310*E^((4*I)*\[Iota]) - 280*E^((5*I)*\[Iota]) + 
           252*E^((6*I)*\[Iota]) - 168*E^((7*I)*\[Iota]) + 
           105*E^((8*I)*\[Iota])) - 2*E^((6*I)*\[CapitalPsi])*
          (-1 + E^(I*\[Iota]))^2*(105 + 168*E^(I*\[Iota]) + 
           252*E^((2*I)*\[Iota]) + 280*E^((3*I)*\[Iota]) + 
           310*E^((4*I)*\[Iota]) + 280*E^((5*I)*\[Iota]) + 
           252*E^((6*I)*\[Iota]) + 168*E^((7*I)*\[Iota]) + 
           105*E^((8*I)*\[Iota])))*\[Nu])/
       (60*E^(I*(5*\[Iota] + 4*\[CapitalPsi])))))/
    (1536*DL*E^(I*(\[Alpha] + \[CapitalPsi])));

hlm[5, 0] = ((I/1536)*M*Sqrt[Pi/2310]*v^5*\[Delta]*\[Nu]*
     ((-13125*(-1 + E^((2*I)*\[Iota]))^5 - 13125*E^((10*I)*\[CapitalPsi])*
         (-1 + E^((2*I)*\[Iota]))^5 + 567*E^((2*I)*\[CapitalPsi])*
         (-1 + E^((2*I)*\[Iota]))^3*(9 + 14*E^((2*I)*\[Iota]) + 
          9*E^((4*I)*\[Iota])) + 567*E^((8*I)*\[CapitalPsi])*
         (-1 + E^((2*I)*\[Iota]))^3*(9 + 14*E^((2*I)*\[Iota]) + 
          9*E^((4*I)*\[Iota])) - 2*E^((4*I)*\[CapitalPsi])*
         (-21 - 7*E^((2*I)*\[Iota]) - 2*E^((4*I)*\[Iota]) + 
          2*E^((6*I)*\[Iota]) + 7*E^((8*I)*\[Iota]) + 
          21*E^((10*I)*\[Iota])) - 2*E^((6*I)*\[CapitalPsi])*
         (-21 - 7*E^((2*I)*\[Iota]) - 2*E^((4*I)*\[Iota]) + 
          2*E^((6*I)*\[Iota]) + 7*E^((8*I)*\[Iota]) + 21*E^((10*I)*\[Iota])))/
       (4*E^((5*I)*(\[Iota] + \[CapitalPsi]))) + 
      ((13125*(-1 + E^((2*I)*\[Iota]))^5 + 13125*E^((10*I)*\[CapitalPsi])*
          (-1 + E^((2*I)*\[Iota]))^5 - 567*E^((2*I)*\[CapitalPsi])*
          (-1 + E^((2*I)*\[Iota]))^3*(9 + 14*E^((2*I)*\[Iota]) + 
           9*E^((4*I)*\[Iota])) - 567*E^((8*I)*\[CapitalPsi])*
          (-1 + E^((2*I)*\[Iota]))^3*(9 + 14*E^((2*I)*\[Iota]) + 
           9*E^((4*I)*\[Iota])) + 2*E^((4*I)*\[CapitalPsi])*
          (-21 - 7*E^((2*I)*\[Iota]) - 2*E^((4*I)*\[Iota]) + 
           2*E^((6*I)*\[Iota]) + 7*E^((8*I)*\[Iota]) + 
           21*E^((10*I)*\[Iota])) + 2*E^((6*I)*\[CapitalPsi])*
          (-21 - 7*E^((2*I)*\[Iota]) - 2*E^((4*I)*\[Iota]) + 
           2*E^((6*I)*\[Iota]) + 7*E^((8*I)*\[Iota]) + 
           21*E^((10*I)*\[Iota])))*\[Nu])/
       (2*E^((5*I)*(\[Iota] + \[CapitalPsi])))))/DL;
